Digital Platform Consolidation and Offline Expansion: Strategic Convergence and Market Welfare in China's Second-hand Real Estate Market

This study analyzes the impact of offline expansion and online platform consolidation in China's second-hand real estate market. Using micro-level transaction data and difference-in-differences estimations, we find offline store entry significantly boosts transaction volumes (9-10\%) and reduces price concessions (1\%) initially, though effects diminish over time. Platform consolidation via Lianjia's Agent Cooperation Network yields delayed yet persistent transaction volume increases (5-6\%), particularly in less concentrated markets, and consistently lowers price concessions. These strategies sustainably enhance brokerage competitiveness, bargaining power, and market welfare, despite increased market concentration, ultimately benefiting sellers and improving overall efficiency.

==> figures/distribution_of_hp_and_broker/convert_pdf.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import fitz  # PyMuPDF\n",
    "import os\n",
    "files = os.listdir()  # List files in current directory\n",
    "def png_to_compressed_pdf(png_path, pdf_path):\n",
    "    doc = fitz.open()\n",
    "    img = fitz.open(png_path)\n",
    "    rect = img[0].rect\n",
    "    pdf_bytes = img.convert_to_pdf()\n",
    "    img_pdf = fitz.open(\"pdf\", pdf_bytes)\n",
    "    doc.insert_pdf(img_pdf)\n",
    "    doc.save(pdf_path, garbage=4, deflate=True)  # Compress\n",
    "    doc.close()\n",
    "\n",
    "for file in files:\n",
    "    if file.endswith(\".png\"):\n",
    "        png_to_compressed_pdf(file, file.replace(\".png\", \".pdf\"))\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/distribution_of_hp_and_broker/generate_figure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "cities = ['Beijing', 'Chengdu', 'Chongqing', 'Guangzhou', 'Hangzhou', 'Nanjing', 'Shanghai', 'Shenzhen', 'Tianjin', 'Wuhan']\n",
    "\n",
    "# Start generating LaTeX code\n",
    "latex_code = \"\\\\begin{figure}[h!]\\n \\\\begin{scriptsize}   \\\\centering\\n\"\n",
    "\n",
    "for i, city in enumerate(cities):\n",
    "    # Check if new line is needed\n",
    "    if i % 3 == 0 and i != 0:\n",
    "        latex_code += \"\\n\"  # Add a newline for better readability in the LaTeX source\n",
    "\n",
    "    # Create minipage for the current city\n",
    "    latex_code += f\"    \\\\begin{{minipage}}{{0.328\\\\textwidth}}\\n\"\n",
    "    latex_code += f\"        \\\\includegraphics[width=\\\\linewidth]{{../figures/distribution_of_hp_and_broker/{city}.pdf}}\\n\"\n",
    "    # latex_code += f\"    \\\\caption{{{city}}}\\n\"\n",
    "    latex_code += \"    \\\\end{minipage}\\n\"\n",
    "    \n",
    "    # Add a horizontal fill if the figure is on the left column\n",
    "    if i % 3 == 0:\n",
    "        latex_code += \"    \\\\hfill\\n\"\n",
    "\n",
    "# Close the figure environment\n",
    "latex_code += \"\\n\\caption{The distribution of housing prices and brokers in different cities.}\\n\\n\"\n",
    "latex_code += \"Note: The heat map represents the distribution of housing prices and the standard ellipse represents the distribution of brokers, which is calculated by the mean and standard deviation of the latitude and longitude of brokers. The larger the ellipse, the more sparse the brokerages' distribution is. The Base Map is from Google Map.\"\n",
    "latex_code += \"\\end{scriptsize} \\\\end{figure}\\n\"\n",
    "\n",
    "# Print the generated LaTeX code\n",
    "# print(latex_code)\n",
    "# Write the generated LaTeX code to a file\n",
    "with open(\"../distribution_of_hp_and_broker.tex\", \"w\") as file:\n",
    "    file.write(latex_code)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> result_tables/formulate_the_tables.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "File has been modified and saved as 'dynamic.tex'\n"
     ]
    }
   ],
   "source": [
    "import re\n",
    "\n",
    "# Path to the .tex file\n",
    "file_path = 'dynamic.tex'\n",
    "\n",
    "# LaTeX variables to replace (with escaping backslashes properly)\n",
    "things_to_replace = [\n",
    "    r'broker\\\\_410', r'ln\\\\_end\\\\_price', r'ln\\\\_num', r'ln\\\\_lead',\n",
    "    r'ln\\\\_negotiation\\\\_period', r'price\\\\_concession', r'ln\\\\_watch\\\\_people',\n",
    "    r'ln\\\\_watch\\\\_time', r'ln\\\\_nego\\\\_changes', r'Other Brokerage Num', r'ln(Price)',\n",
    "]\n",
    "# New descriptions to replace them with\n",
    "things_to_complement = [\n",
    "    'Other Brokerage Num', 'ln(Price)', 'log(number)', 'log(lead times)',\n",
    "    'log(negotiation period)', 'price concession', 'log(watch people)',\n",
    "    'log(watch time)', 'log(nego changes)', 'other brokerage num', 'log(price)'\n",
    "]\n",
    "\n",
    "# Read the content of the file\n",
    "with open(file_path, 'r') as file:\n",
    "    content = file.read()\n",
    "\n",
    "# Replace 'yearx\\d+_density' with 'year\\d $\\\\times$ density'\n",
    "content = re.sub(r'yearx(\\d+)\\\\_density', r'year\\1 $\\\\times$ density', content)\n",
    "\n",
    "# Perform replacements for each pair in lists\n",
    "for replace, complement in zip(things_to_replace, things_to_complement):\n",
    "    content = re.sub(replace, complement, content)\n",
    "\n",
    "# Write the modified content back to the file\n",
    "with open(file_path, 'w') as file:\n",
    "    file.write(content)\n",
    "\n",
    "print(\"File has been modified and saved as '{}'\".format(file_path))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "File has been modified and saved as 'entry_effect.tex'\n"
     ]
    }
   ],
   "source": [
    "import re\n",
    "\n",
    "# Path to the .tex file\n",
    "file_path = 'entry_effect.tex'\n",
    "\n",
    "# LaTeX variables to replace (with escaping backslashes properly)\n",
    "things_to_replace = [\n",
    "    r'broker\\\\_410', r'ln\\\\_end\\\\_price', r'ln\\\\_num', r'ln\\\\_lead',\n",
    "    r'ln\\\\_negotiation\\\\_period', r'price\\\\_concession', r'ln\\\\_watch\\\\_people',\n",
    "    r'ln\\\\_watch\\\\_time', r'ln\\\\_nego\\\\_changes', r'Other Brokerage Num', r'ln(Price)',\n",
    "]\n",
    "# New descriptions to replace them with\n",
    "things_to_complement = [\n",
    "    'Other Brokerage Num', 'ln(Price)', 'log(number)', 'log(lead times)',\n",
    "    'log(negotiation period)', 'price concession', 'log(watch people)',\n",
    "    'log(watch time)', 'log(nego changes)', 'other brokerage num', 'log(price)'\n",
    "]\n",
    "\n",
    "# Read the content of the file\n",
    "with open(file_path, 'r') as file:\n",
    "    content = file.read()\n",
    "\n",
    "# Replace 'yearx\\d+_density' with 'year\\d $\\\\times$ density'\n",
    "content = re.sub(r'yearx(\\d+)\\\\_density', r'year\\1 $\\\\times$ density', content)\n",
    "\n",
    "# Perform replacements for each pair in lists\n",
    "for replace, complement in zip(things_to_replace, things_to_complement):\n",
    "    content = re.sub(replace, complement, content)\n",
    "\n",
    "# Write the modified content back to the file\n",
    "with open(file_path, 'w') as file:\n",
    "    file.write(content)\n",
    "\n",
    "print(\"File has been modified and saved as '{}'\".format(file_path))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "File has been modified and saved as 'heter_platform_did_1.tex'\n"
     ]
    }
   ],
   "source": [
    "import re\n",
    "\n",
    "# Path to the .tex file\n",
    "file_path = 'heter_platform_did_1.tex'\n",
    "\n",
    "# LaTeX variables to replace (with escaping backslashes properly)\n",
    "things_to_replace = [\n",
    "    r'broker\\\\_410', r'ln\\\\_end\\\\_price', r'ln\\\\_num', r'ln\\\\_lead',\n",
    "    r'ln\\\\_negotiation\\\\_period', r'price\\\\_concession', r'ln\\\\_watch\\\\_people',\n",
    "    r'ln\\\\_watch\\\\_time', r'ln\\\\_nego\\\\_changes', r'Other Brokerage Num', r'ln(Price)',\n",
    "]\n",
    "# New descriptions to replace them with\n",
    "things_to_complement = [\n",
    "    'Other Brokerage Num', 'ln(Price)', 'log(number)', 'log(lead times)',\n",
    "    'log(negotiation period)', 'price concession', 'log(watch people)',\n",
    "    'log(watch time)', 'log(nego changes)', 'other brokerage num', 'log(price)'\n",
    "]\n",
    "\n",
    "# Read the content of the file\n",
    "with open(file_path, 'r') as file:\n",
    "    content = file.read()\n",
    "\n",
    "# Replace 'yearx\\d+_density' with 'year\\d $\\\\times$ density'\n",
    "content = re.sub(r'yearx(\\d+)\\\\_density', r'year\\1 $\\\\times$ density', content)\n",
    "\n",
    "# Perform replacements for each pair in lists\n",
    "for replace, complement in zip(things_to_replace, things_to_complement):\n",
    "    content = re.sub(replace, complement, content)\n",
    "\n",
    "# Write the modified content back to the file\n",
    "with open(file_path, 'w') as file:\n",
    "    file.write(content)\n",
    "\n",
    "print(\"File has been modified and saved as '{}'\".format(file_path))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "File has been modified and saved as 'heter_platform_did_2.tex'\n"
     ]
    }
   ],
   "source": [
    "import re\n",
    "\n",
    "# Path to the .tex file\n",
    "file_path = 'heter_platform_did_2.tex'\n",
    "\n",
    "# LaTeX variables to replace (with escaping backslashes properly)\n",
    "things_to_replace = [\n",
    "    r'broker\\\\_410', r'ln\\\\_end\\\\_price', r'ln\\\\_num', r'ln\\\\_lead',\n",
    "    r'ln\\\\_negotiation\\\\_period', r'price\\\\_concession', r'ln\\\\_watch\\\\_people',\n",
    "    r'ln\\\\_watch\\\\_time', r'ln\\\\_nego\\\\_changes', r'Other Brokerage Num', r'ln(Price)',\n",
    "]\n",
    "# New descriptions to replace them with\n",
    "things_to_complement = [\n",
    "    'Other Brokerage Num', 'ln(Price)', 'log(number)', 'log(lead times)',\n",
    "    'log(negotiation period)', 'price concession', 'log(watch people)',\n",
    "    'log(watch time)', 'log(nego changes)', 'other brokerage num', 'log(price)'\n",
    "]\n",
    "\n",
    "# Read the content of the file\n",
    "with open(file_path, 'r') as file:\n",
    "    content = file.read()\n",
    "\n",
    "# Replace 'yearx\\d+_density' with 'year\\d $\\\\times$ density'\n",
    "content = re.sub(r'yearx(\\d+)\\\\_density', r'year\\1 $\\\\times$ density', content)\n",
    "\n",
    "# Perform replacements for each pair in lists\n",
    "for replace, complement in zip(things_to_replace, things_to_complement):\n",
    "    content = re.sub(replace, complement, content)\n",
    "\n",
    "# Write the modified content back to the file\n",
    "with open(file_path, 'w') as file:\n",
    "    file.write(content)\n",
    "\n",
    "print(\"File has been modified and saved as '{}'\".format(file_path))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "File has been modified and saved as 'entry_effect_hetero_1.tex'\n"
     ]
    }
   ],
   "source": [
    "import re\n",
    "\n",
    "# Path to the .tex file\n",
    "file_path = 'entry_effect_hetero_1.tex'\n",
    "\n",
    "# LaTeX variables to replace (with escaping backslashes properly)\n",
    "things_to_replace = [\n",
    "    r'broker\\\\_410', r'ln\\\\_end\\\\_price', r'ln\\\\_num', r'ln\\\\_lead',\n",
    "    r'ln\\\\_negotiation\\\\_period', r'price\\\\_concession', r'ln\\\\_watch\\\\_people',\n",
    "    r'ln\\\\_watch\\\\_time', r'ln\\\\_nego\\\\_changes', r'Other Brokerage Num', r'ln(Price)',\n",
    "]\n",
    "# New descriptions to replace them with\n",
    "things_to_complement = [\n",
    "    'Other Brokerage Num', 'ln(Price)', 'log(number)', 'log(lead times)',\n",
    "    'log(negotiation period)', 'price concession', 'log(watch people)',\n",
    "    'log(watch time)', 'log(nego changes)', 'other brokerage num', 'log(price)'\n",
    "]\n",
    "\n",
    "# Read the content of the file\n",
    "with open(file_path, 'r') as file:\n",
    "    content = file.read()\n",
    "\n",
    "# Replace 'yearx\\d+_density' with 'year\\d $\\\\times$ density'\n",
    "content = re.sub(r'yearx(\\d+)\\\\_density', r'year\\1 $\\\\times$ density', content)\n",
    "\n",
    "# Perform replacements for each pair in lists\n",
    "for replace, complement in zip(things_to_replace, things_to_complement):\n",
    "    content = re.sub(replace, complement, content)\n",
    "\n",
    "# Write the modified content back to the file\n",
    "with open(file_path, 'w') as file:\n",
    "    file.write(content)\n",
    "\n",
    "print(\"File has been modified and saved as '{}'\".format(file_path))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "File has been modified and saved as 'entry_effect_hetero_1.tex'\n"
     ]
    }
   ],
   "source": [
    "import re\n",
    "\n",
    "# Path to the .tex file\n",
    "file_path = 'entry_effect_hetero_1.tex'\n",
    "\n",
    "# LaTeX variables to replace (with escaping backslashes properly)\n",
    "things_to_replace = [\n",
    "    r'broker\\\\_410', r'ln\\\\_end\\\\_price', r'ln\\\\_num', r'ln\\\\_lead',\n",
    "    r'ln\\\\_negotiation\\\\_period', r'price\\\\_concession', r'ln\\\\_watch\\\\_people',\n",
    "    r'ln\\\\_watch\\\\_time', r'ln\\\\_nego\\\\_changes', r'Other Brokerage Num', r'ln(Price)',\n",
    "]\n",
    "# New descriptions to replace them with\n",
    "things_to_complement = [\n",
    "    'Other Brokerage Num', 'ln(Price)', 'log(number)', 'log(lead times)',\n",
    "    'log(negotiation period)', 'price concession', 'log(watch people)',\n",
    "    'log(watch time)', 'log(nego changes)', 'other brokerage num', 'log(price)'\n",
    "]\n",
    "\n",
    "# Read the content of the file\n",
    "with open(file_path, 'r') as file:\n",
    "    content = file.read()\n",
    "\n",
    "# Replace 'yearx\\d+_density' with 'year\\d $\\\\times$ density'\n",
    "content = re.sub(r'yearx(\\d+)\\\\_density', r'year\\1 $\\\\times$ density', content)\n",
    "\n",
    "# Perform replacements for each pair in lists\n",
    "for replace, complement in zip(things_to_replace, things_to_complement):\n",
    "    content = re.sub(replace, complement, content)\n",
    "\n",
    "# Write the modified content back to the file\n",
    "with open(file_path, 'w') as file:\n",
    "    file.write(content)\n",
    "\n",
    "print(\"File has been modified and saved as '{}'\".format(file_path))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "File has been modified and saved as 'stylized_fact.tex'\n"
     ]
    }
   ],
   "source": [
    "import re\n",
    "\n",
    "# Path to the .tex file\n",
    "file_path = 'stylized_fact.tex'\n",
    "\n",
    "# LaTeX variables to replace (with escaping backslashes properly)\n",
    "things_to_replace = [\n",
    "    r'broker\\\\_410', r'ln\\\\_end\\\\_price', r'ln\\\\_num', r'ln\\\\_lead',\n",
    "    r'ln\\\\_negotiation\\\\_period', r'price\\\\_concession', r'ln\\\\_watch\\\\_people',\n",
    "    r'ln\\\\_watch\\\\_time', r'ln\\\\_nego\\\\_changes', r'Other Brokerage Num', r'ln(Price)',\n",
    "]\n",
    "# New descriptions to replace them with\n",
    "things_to_complement = [\n",
    "    'Other Brokerage Num', 'ln(Price)', 'log(number)', 'log(lead times)',\n",
    "    'log(negotiation period)', 'price concession', 'log(watch people)',\n",
    "    'log(watch time)', 'log(nego changes)', 'other brokerage num', 'log(price)'\n",
    "]\n",
    "\n",
    "# Read the content of the file\n",
    "with open(file_path, 'r') as file:\n",
    "    content = file.read()\n",
    "\n",
    "# Replace 'yearx\\d+_density' with 'year\\d $\\\\times$ density'\n",
    "content = re.sub(r'yearx(\\d+)\\\\_density', r'year\\1 $\\\\times$ density', content)\n",
    "\n",
    "# Perform replacements for each pair in lists\n",
    "for replace, complement in zip(things_to_replace, things_to_complement):\n",
    "    content = re.sub(replace, complement, content)\n",
    "\n",
    "# Write the modified content back to the file\n",
    "with open(file_path, 'w') as file:\n",
    "    file.write(content)\n",
    "\n",
    "print(\"File has been modified and saved as '{}'\".format(file_path))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "File has been modified and saved as 'robust_hhi.tex'\n"
     ]
    }
   ],
   "source": [
    "import re\n",
    "\n",
    "# Path to the .tex file\n",
    "file_path = 'robust_hhi.tex'\n",
    "\n",
    "# LaTeX variables to replace (with escaping backslashes properly)\n",
    "things_to_replace = [\n",
    "    r'broker\\\\_410', r'ln\\\\_end\\\\_price', r'ln\\\\_num', r'ln\\\\_lead',\n",
    "    r'ln\\\\_negotiation\\\\_period', r'price\\\\_concession', r'ln\\\\_watch\\\\_people',\n",
    "    r'ln\\\\_watch\\\\_time', r'ln\\\\_nego\\\\_changes', r'Other Brokerage Num', r'ln(Price)',\n",
    "]\n",
    "# New descriptions to replace them with\n",
    "things_to_complement = [\n",
    "    'Other Brokerage Num', 'ln(Price)', 'log(number)', 'log(lead times)',\n",
    "    'log(negotiation period)', 'price concession', 'log(watch people)',\n",
    "    'log(watch time)', 'log(nego changes)', 'other brokerage num', 'log(price)'\n",
    "]\n",
    "\n",
    "# Read the content of the file\n",
    "with open(file_path, 'r') as file:\n",
    "    content = file.read()\n",
    "\n",
    "# Replace 'yearx\\d+_density' with 'year\\d $\\\\times$ density'\n",
    "content = re.sub(r'yearx(\\d+)\\\\_density', r'year\\1 $\\\\times$ density', content)\n",
    "\n",
    "# Perform replacements for each pair in lists\n",
    "for replace, complement in zip(things_to_replace, things_to_complement):\n",
    "    content = re.sub(replace, complement, content)\n",
    "\n",
    "# Write the modified content back to the file\n",
    "with open(file_path, 'w') as file:\n",
    "    file.write(content)\n",
    "\n",
    "print(\"File has been modified and saved as '{}'\".format(file_path))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## HERE ARE SOME SPECIAL EVENTS FOR THE ROBUSTNESS CHECKS"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1\n",
      "File has been modified and saved as 'entry_robust_adding_variables_1.tex'\n"
     ]
    }
   ],
   "source": [
    "import re\n",
    "\n",
    "# Path to the .tex file\n",
    "file_path = 'entry_robust_adding_variables_1.tex'\n",
    "\n",
    "# LaTeX variables to replace (with escaping backslashes properly)\n",
    "things_to_replace = [\n",
    "    r'broker\\\\_410', r'ln\\\\_end\\\\_price', r'ln\\\\_num', r'ln\\\\_lead',\n",
    "    r'ln\\\\_negotiation\\\\_period', r'price\\\\_concession', r'ln\\\\_watch\\\\_people',\n",
    "    r'ln\\\\_watch\\\\_time', r'ln\\\\_nego\\\\_changes', r'Other Brokerage Num', r'ln(Price)',\n",
    "]\n",
    "# New descriptions to replace them with\n",
    "things_to_complement = [\n",
    "    'Other Brokerage Num', 'ln(Price)', 'log(number)', 'log(lead times)',\n",
    "    'log(negotiation period)', 'price concession', 'log(watch people)',\n",
    "    'log(watch time)', 'log(nego changes)', 'other brokerage num', 'log(price)'\n",
    "]\n",
    "\n",
    "# Read the content of the file\n",
    "with open(file_path, 'r') as file:\n",
    "    content = file.read()\n",
    "\n",
    "# Perform replacements for each pair in lists\n",
    "for replace, complement in zip(things_to_replace, things_to_complement):\n",
    "    content = re.sub(replace, complement, content)\n",
    "\n",
    "new_line = 'Regional Control & & & & & & & & \\\\\\\\'\n",
    "\n",
    "lines = content.split('\\n')\n",
    "\n",
    "for i, line in enumerate(lines):\n",
    "    if 'Transaction Control' in line:\n",
    "        print(1)\n",
    "        lines.insert(i + 1, new_line)\n",
    "        break\n",
    "\n",
    "modified_content = '\\n'.join(lines)\n",
    "\n",
    "# Write the modified content back to the file\n",
    "with open(file_path, 'w') as file:\n",
    "    file.write(modified_content)\n",
    "\n",
    "print(\"File has been modified and saved as '{}'\".format(file_path))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1\n",
      "File has been modified and saved as 'entry_robust_adding_variables_2.tex'\n"
     ]
    }
   ],
   "source": [
    "import re\n",
    "\n",
    "# Path to the .tex file\n",
    "file_path = 'entry_robust_adding_variables_2.tex'\n",
    "\n",
    "# LaTeX variables to replace (with escaping backslashes properly)\n",
    "things_to_replace = [\n",
    "    r'broker\\\\_410', r'ln\\\\_end\\\\_price', r'ln\\\\_num', r'ln\\\\_lead',\n",
    "    r'ln\\\\_negotiation\\\\_period', r'price\\\\_concession', r'ln\\\\_watch\\\\_people',\n",
    "    r'ln\\\\_watch\\\\_time', r'ln\\\\_nego\\\\_changes', r'Other Brokerage Num', r'ln(Price)',\n",
    "]\n",
    "# New descriptions to replace them with\n",
    "things_to_complement = [\n",
    "    'Other Brokerage Num', 'ln(Price)', 'log(number)', 'log(lead times)',\n",
    "    'log(negotiation period)', 'price concession', 'log(watch people)',\n",
    "    'log(watch time)', 'log(nego changes)', 'other brokerage num', 'log(price)'\n",
    "]\n",
    "\n",
    "# Read the content of the file\n",
    "with open(file_path, 'r') as file:\n",
    "    content = file.read()\n",
    "\n",
    "# Perform replacements for each pair in lists\n",
    "for replace, complement in zip(things_to_replace, things_to_complement):\n",
    "    content = re.sub(replace, complement, content)\n",
    "\n",
    "new_line = 'Regional Control & & & & & & & & \\\\\\\\'\n",
    "\n",
    "lines = content.split('\\n')\n",
    "\n",
    "for i, line in enumerate(lines):\n",
    "    if 'Transaction Control' in line:\n",
    "        print(1)\n",
    "        lines.insert(i + 1, new_line)\n",
    "        break\n",
    "\n",
    "modified_content = '\\n'.join(lines)\n",
    "\n",
    "# Write the modified content back to the file\n",
    "with open(file_path, 'w') as file:\n",
    "    file.write(modified_content)\n",
    "\n",
    "print(\"File has been modified and saved as '{}'\".format(file_path))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1\n",
      "File has been modified and saved as 'plat_robust_adding_variables_1.tex'\n"
     ]
    }
   ],
   "source": [
    "import re\n",
    "\n",
    "# Path to the .tex file\n",
    "file_path = 'plat_robust_adding_variables_1.tex'\n",
    "\n",
    "# LaTeX variables to replace (with escaping backslashes properly)\n",
    "things_to_replace = [\n",
    "    r'broker\\\\_410', r'ln\\\\_end\\\\_price', r'ln\\\\_num', r'ln\\\\_lead',\n",
    "    r'ln\\\\_negotiation\\\\_period', r'price\\\\_concession', r'ln\\\\_watch\\\\_people',\n",
    "    r'ln\\\\_watch\\\\_time', r'ln\\\\_nego\\\\_changes', r'Other Brokerage Num', r'ln(Price)',\n",
    "]\n",
    "# New descriptions to replace them with\n",
    "things_to_complement = [\n",
    "    'Other Brokerage Num', 'ln(Price)', 'log(number)', 'log(lead times)',\n",
    "    'log(negotiation period)', 'price concession', 'log(watch people)',\n",
    "    'log(watch time)', 'log(nego changes)', 'other brokerage num', 'log(price)'\n",
    "]\n",
    "\n",
    "# Read the content of the file\n",
    "with open(file_path, 'r') as file:\n",
    "    content = file.read()\n",
    "\n",
    "# Perform replacements for each pair in lists\n",
    "for replace, complement in zip(things_to_replace, things_to_complement):\n",
    "    content = re.sub(replace, complement, content)\n",
    "\n",
    "new_line = 'Regional Control & & & & & & & & \\\\\\\\'\n",
    "\n",
    "lines = content.split('\\n')\n",
    "\n",
    "for i, line in enumerate(lines):\n",
    "    if 'Transaction Control' in line:\n",
    "        print(1)\n",
    "        lines.insert(i + 1, new_line)\n",
    "        break\n",
    "\n",
    "modified_content = '\\n'.join(lines)\n",
    "\n",
    "# Write the modified content back to the file\n",
    "with open(file_path, 'w') as file:\n",
    "    file.write(modified_content)\n",
    "\n",
    "print(\"File has been modified and saved as '{}'\".format(file_path))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1\n",
      "File has been modified and saved as 'plat_robust_adding_variables_2.tex'\n"
     ]
    }
   ],
   "source": [
    "import re\n",
    "\n",
    "# Path to the .tex file\n",
    "file_path = 'plat_robust_adding_variables_2.tex'\n",
    "\n",
    "# LaTeX variables to replace (with escaping backslashes properly)\n",
    "things_to_replace = [\n",
    "    r'broker\\\\_410', r'ln\\\\_end\\\\_price', r'ln\\\\_num', r'ln\\\\_lead',\n",
    "    r'ln\\\\_negotiation\\\\_period', r'price\\\\_concession', r'ln\\\\_watch\\\\_people',\n",
    "    r'ln\\\\_watch\\\\_time', r'ln\\\\_nego\\\\_changes', r'Other Brokerage Num', r'ln(Price)',\n",
    "]\n",
    "# New descriptions to replace them with\n",
    "things_to_complement = [\n",
    "    'Other Brokerage Num', 'ln(Price)', 'log(number)', 'log(lead times)',\n",
    "    'log(negotiation period)', 'price concession', 'log(watch people)',\n",
    "    'log(watch time)', 'log(nego changes)', 'other brokerage num', 'log(price)'\n",
    "]\n",
    "\n",
    "# Read the content of the file\n",
    "with open(file_path, 'r') as file:\n",
    "    content = file.read()\n",
    "\n",
    "# Perform replacements for each pair in lists\n",
    "for replace, complement in zip(things_to_replace, things_to_complement):\n",
    "    content = re.sub(replace, complement, content)\n",
    "\n",
    "new_line = 'Regional Control & & & & & & & & \\\\\\\\'\n",
    "\n",
    "lines = content.split('\\n')\n",
    "\n",
    "for i, line in enumerate(lines):\n",
    "    if 'Transaction Control' in line:\n",
    "        print(1)\n",
    "        lines.insert(i + 1, new_line)\n",
    "        break\n",
    "\n",
    "modified_content = '\\n'.join(lines)\n",
    "\n",
    "# Write the modified content back to the file\n",
    "with open(file_path, 'w') as file:\n",
    "    file.write(modified_content)\n",
    "\n",
    "print(\"File has been modified and saved as '{}'\".format(file_path))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def add_adjustbox_to_tex(file_path):\n",
    "    # Read the content of the file\n",
    "    with open(file_path, 'r') as file:\n",
    "        lines = file.readlines()\n",
    "\n",
    "    # Add the \\begin{adjustbox}{max width=\\textwidth} line after the \\def\\sym#1 line\n",
    "    for i, line in enumerate(lines):\n",
    "        if line.strip() == r'\\def\\sym#1{\\ifmmode^{#1}\\else\\(^{#1}\\)\\fi}':\n",
    "            lines.insert(i + 1, r'\\begin{adjustbox}{max width=\\textwidth}' + '\\n')\n",
    "            break\n",
    "\n",
    "    # Add the \\end{adjustbox} line before the \\end{tabular} line\n",
    "    for i, line in enumerate(lines):\n",
    "        if line.strip() == r'\\end{tabular}':\n",
    "            lines.insert(i + 1, r'\\end{adjustbox}' + '\\n')\n",
    "            break\n",
    "\n",
    "    for i, line in enumerate(lines):\n",
    "        if line.strip() == r'&\\multicolumn{1}{c}{log(negotiation period)}&\\multicolumn{1}{c}{log(negotiation period)}&\\multicolumn{1}{c}{log(negotiation period)}&\\multicolumn{1}{c}{price concession}&\\multicolumn{1}{c}{price concession}&\\multicolumn{1}{c}{price concession}\\\\':\n",
    "            lines.insert(i + 1, r'&[lower]&[moderate]&[higher]&[lower]&[moderate]&[higher]\\\\' + '\\n')\n",
    "            break\n",
    "        if line.strip() == r'&\\multicolumn{1}{c}{log(number)}&\\multicolumn{1}{c}{log(number)}&\\multicolumn{1}{c}{log(number)}&\\multicolumn{1}{c}{log(lead times)}&\\multicolumn{1}{c}{log(lead times)}&\\multicolumn{1}{c}{log(lead times)}\\\\':\n",
    "            lines.insert(i + 1, r'&[lower]&[moderate]&[higher]&[lower]&[moderate]&[higher]\\\\' + '\\n')\n",
    "            break\n",
    "    # Write the modified content back to the file\n",
    "    with open(file_path, 'w') as file:\n",
    "        file.writelines(lines)\n",
    "\n",
    "# Usage"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "file_path = 'quantile_network_formation.tex'\n",
    "add_adjustbox_to_tex(file_path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "file_path3 = 'entry_effect_hetero_1.tex'\n",
    "add_adjustbox_to_tex(file_path3)\n",
    "file_path4 = 'entry_effect_hetero_2.tex'\n",
    "add_adjustbox_to_tex(file_path4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "file_path5 = 'heter_platform_did_1.tex'\n",
    "add_adjustbox_to_tex(file_path5)\n",
    "file_path6 = 'heter_platform_did_2.tex'\n",
    "add_adjustbox_to_tex(file_path6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "file_path7 = 'entry_robust_adding_variables_1.tex'\n",
    "add_adjustbox_to_tex(file_path7)\n",
    "file_path8 = 'entry_robust_adding_variables_2.tex'\n",
    "add_adjustbox_to_tex(file_path8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "file_path9 = 'plat_robust_adding_variables_1.tex'\n",
    "add_adjustbox_to_tex(file_path9)\n",
    "file_path10 = 'plat_robust_adding_variables_2.tex'\n",
    "add_adjustbox_to_tex(file_path10)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## THIS IS FOR THE APPENDIX's different measures of the indices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "from collections import defaultdict\n",
    "\n",
    "# Function to extract and save data for each panel\n",
    "def extract_and_save_panel(data, panel_name):\n",
    "    # Define the output filename\n",
    "    output_filename = panel_name.replace(\" \", \"_\").lower() + \".tex\"\n",
    "    # Write the content to the output file\n",
    "    with open(output_filename, 'w') as file:\n",
    "        file.write(data)\n",
    "        \n",
    "# Read the entire tex file\n",
    "with open('other_indices_appendix.tex', 'r') as file:\n",
    "    tex_content = file.read()\n",
    "    \n",
    "# Split the content by each panel using regex\n",
    "pattern = re.compile(r'\\\\begin\\{tabular\\}\\{lrrrrrll\\}(.*?)\\\\end\\{tabular\\}', re.DOTALL)\n",
    "matches = pattern.findall(tex_content)\n",
    "panel_names_pattern = re.compile(r'\\\\textbf\\{(.+?)\\}', re.DOTALL)\n",
    "panel_names = panel_names_pattern.findall(tex_content)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "panels = [f\"\\\\caption{{{name}}}\\n\\\\begin{{tabular}}{{lrrrrrll}}{content}\\\\end{{tabular}}\" \n",
    "          for name, content in zip(panel_names, matches)]\n",
    "\n",
    "# Grouping the panels\n",
    "groups = {\n",
    "    \"group_1\": panels[:3],  # First three tables\n",
    "    \"group_2\": panels[3:6],  # Fourth to sixth tables\n",
    "    \"group_3\": panels[6:9]   # Seventh to ninth tables\n",
    "}\n",
    "\n",
    "for group_name, panel_list in groups.items():\n",
    "    combined_panels = \"\\n\\n\".join(panel_list)\n",
    "    extract_and_save_panel(combined_panels, group_name)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## APPENDIX ROBUSTNESS CHECK USING NIGHTTIME LIGHT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "def add_adjustbox_to_tex(file_path):\n",
    "    # Read the content of the file\n",
    "    with open(file_path, 'r') as file:\n",
    "        lines = file.readlines()\n",
    "\n",
    "    # Add the \\begin{adjustbox}{max width=\\textwidth} line after the \\def\\sym#1 line\n",
    "    for i, line in enumerate(lines):\n",
    "        if line.strip() == r'\\def\\sym#1{\\ifmmode^{#1}\\else\\(^{#1}\\)\\fi}':\n",
    "            lines.insert(i + 1, r'\\begin{adjustbox}{max width=\\textwidth}' + '\\n')\n",
    "            break\n",
    "\n",
    "    # Add the \\end{adjustbox} line before the \\end{tabular} line\n",
    "    for i, line in enumerate(lines):\n",
    "        if line.strip() == r'\\end{tabular}':\n",
    "            lines.insert(i + 1, r'\\end{adjustbox}' + '\\n')\n",
    "            break\n",
    "\n",
    "    for i, line in enumerate(lines):\n",
    "        if line.strip() == r'&\\multicolumn{1}{c}{log(number)}&\\multicolumn{1}{c}{log(number)}&\\multicolumn{1}{c}{log(lead times)}&\\multicolumn{1}{c}{log(lead times)}&\\multicolumn{1}{c}{log(negotiation period)}&\\multicolumn{1}{c}{log(negotiation period)}&\\multicolumn{1}{c}{price concession}&\\multicolumn{1}{c}{price concession}\\\\':\n",
    "            lines.insert(i + 1, r'&[lower]&[higher]&[lower]&[higher]&[lower]&[higher]&[lower]&[higher]\\\\' + '\\n')\n",
    "            break\n",
    "        if line.strip() == r'&\\multicolumn{1}{c}{log(number)}&\\multicolumn{1}{c}{log(number)}&\\multicolumn{1}{c}{log(lead times)}&\\multicolumn{1}{c}{log(lead times)}&\\multicolumn{1}{c}{log(negotiation period)}&\\multicolumn{1}{c}{log(negotiation period)}&\\multicolumn{1}{c}{price concession}&\\multicolumn{1}{c}{price concession}\\\\':\n",
    "            lines.insert(i + 1, r'&[lower]&[higher]&[lower]&[higher]&[lower]&[higher]&[lower]&[higher]\\\\' + '\\n')\n",
    "            break\n",
    "    # Write the modified content back to the file\n",
    "    with open(file_path, 'w') as file:\n",
    "        file.writelines(lines)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "file_path_app_1 = 'entry_light_robustness.tex'\n",
    "file_path_app_2 = 'plat_light_robustness.tex'\n",
    "add_adjustbox_to_tex(file_path_app_1)\n",
    "add_adjustbox_to_tex(file_path_app_2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## THIS IS TEMPRORILY ABADONED"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "ename": "FileNotFoundError",
     "evalue": "[Errno 2] No such file or directory: 'robust_mature.tex'",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
      "\u001b[1;32m~\\AppData\\Local\\Temp\\ipykernel_15840\\2430372639.py\u001b[0m in \u001b[0;36m<cell line: 0>\u001b[1;34m()\u001b[0m\n\u001b[0;32m     18\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     19\u001b[0m \u001b[1;31m# Read the content of the file\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 20\u001b[1;33m \u001b[1;32mwith\u001b[0m \u001b[0mopen\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mfile_path\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'r'\u001b[0m\u001b[1;33m)\u001b[0m \u001b[1;32mas\u001b[0m \u001b[0mfile\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     21\u001b[0m     \u001b[0mcontent\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mfile\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mread\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     22\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mFileNotFoundError\u001b[0m: [Errno 2] No such file or directory: 'robust_mature.tex'"
     ]
    }
   ],
   "source": [
    "import re\n",
    "\n",
    "# Path to the .tex file\n",
    "file_path = 'robust_mature.tex'\n",
    "\n",
    "# LaTeX variables to replace (with escaping backslashes properly)\n",
    "things_to_replace = [\n",
    "    r'broker\\\\_410', r'ln\\\\_end\\\\_price', r'ln\\\\_num', r'ln\\\\_lead',\n",
    "    r'ln\\\\_negotiation\\\\_period', r'price\\\\_concession', r'ln\\\\_watch\\\\_people',\n",
    "    r'ln\\\\_watch\\\\_time', r'ln\\\\_nego\\\\_changes', r'Other Brokerage Num', r'ln(Price)',\n",
    "]\n",
    "# New descriptions to replace them with\n",
    "things_to_complement = [\n",
    "    'Other Brokerage Num', 'ln(Price)', 'log(number)', 'log(lead times)',\n",
    "    'log(negotiation period)', 'price concession', 'log(watch people)',\n",
    "    'log(watch time)', 'log(nego changes)', 'other brokerage num', 'log(price)'\n",
    "]\n",
    "\n",
    "# Read the content of the file\n",
    "with open(file_path, 'r') as file:\n",
    "    content = file.read()\n",
    "\n",
    "# Replace 'yearx\\d+_density' with 'year\\d $\\\\times$ density'\n",
    "content = re.sub(r'yearx(\\d+)\\\\_density', r'year\\1 $\\\\times$ density', content)\n",
    "\n",
    "# Perform replacements for each pair in lists\n",
    "for replace, complement in zip(things_to_replace, things_to_complement):\n",
    "    content = re.sub(replace, complement, content)\n",
    "\n",
    "# Write the modified content back to the file\n",
    "with open(file_path, 'w') as file:\n",
    "    file.write(content)\n",
    "\n",
    "print(\"File has been modified and saved as '{}'\".format(file_path))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file_path = 'robust_mature.tex'\n",
    "add_adjustbox_to_tex(file_path)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.9.12 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  },
  "vscode": {
   "interpreter": {
    "hash": "0944e941b8eaf7e2d5c0c45968a299f652cd46296f06120665dad39486ef7111"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> result_tables/statistical_summary_table.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import os\n",
    "os.chdir(r'E:\\umich\\RealEstateBrokerage-main\\result_tables')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# The idea\n",
    "\n",
    "The key idea is to first convert the original name to the correct name and then store the correct name with the results, and then combine the two statistical summary to a single unit\n",
    "\n",
    "generate another table with the name and label correspondence table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_stata('../ttest_with_result_mean_std.dta')\n",
    "data.columns = data.iloc[0]\n",
    "# Drop the first row\n",
    "data = data.drop(0).reset_index(drop=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "for i in range(1, 40):\n",
    "    data.loc[i, 'SD'] = data.loc[i, 'Mean']\n",
    "    data.loc[i, 'Mean'] = data.loc[i, 'Variable']\n",
    "    data.loc[i, 'Variable'] = data.loc[i, 'by lj']\n",
    "    data.loc[i, 'by lj'] = 0\n",
    "\n",
    "    data.loc[40 + i, 'SD'] = data.loc[40 + i, 'Mean']\n",
    "    data.loc[40 + i, 'Mean'] = data.loc[40 + i, 'Variable']\n",
    "    data.loc[40 + i, 'Variable'] = data.loc[40 + i, 'by lj']\n",
    "    data.loc[40 + i, 'by lj'] = 1"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "now we merge the table with the given label"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_excel('../variable__label_correspondence.xlsx')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['income', 'lead times', 'price conc~n', 'density', 'broker 410',\n",
       "       'watching p~e', 'end price', 'non online~t', 'watched ti~s',\n",
       "       'nego times', 'nego period', 'jiadian', 'kind', 'hotel',\n",
       "       'shop mall', 'museum', 'old', 'ktv', 'mid', 'prim', 'west food',\n",
       "       'super', 'sub', 'park', 'area', 'bedroom', 'toilet', 'house age',\n",
       "       'floor level', 'green ratio', 'total buil~g', 'total floo~r',\n",
       "       'living room', 'elevator r~o', 'kitchen', 'floor ratio',\n",
       "       'total resi~t', 'pm25', 'pop', 'light'], dtype=object)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data['Variable'].unique()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "variable_map = {\n",
    "    'income': 'income',\n",
    "    'lead times': 'lead_times',\n",
    "    'price conc~n': 'price_concession',\n",
    "    'density': 'density',\n",
    "    'broker 410': 'broker_410',\n",
    "    'watching p~e': 'watching_people',\n",
    "    'end price': 'end_price',\n",
    "    'non online~t': 'non_online_effect',\n",
    "    'watched ti~s': 'watched_times',\n",
    "    'nego times': 'nego_times',\n",
    "    'nego period': 'nego_period',\n",
    "    'jiadian': 'jiadian',\n",
    "    'kind': 'kind',\n",
    "    'hotel': 'hotel',\n",
    "    'shop mall': 'shop_mall',\n",
    "    'museum': 'museum',\n",
    "    'old': 'old',\n",
    "    'ktv': 'ktv',\n",
    "    'mid': 'mid',\n",
    "    'prim': 'prim',\n",
    "    'west food': 'west_food',\n",
    "    'super': 'super',\n",
    "    'sub': 'sub',\n",
    "    'park': 'park',\n",
    "    'area': 'area',\n",
    "    'bedroom': 'bedroom',\n",
    "    'toilet': 'toilet',\n",
    "    'house age': 'house_age',\n",
    "    'floor level': 'floor_level',\n",
    "    'green ratio': 'green_ratio',\n",
    "    'total buil~g': 'total_building',\n",
    "    'total floo~r': 'total_floor_number',\n",
    "    'living room': 'living_room',\n",
    "    'elevator r~o': 'elevator_ratio',\n",
    "    'kitchen': 'kitchen',\n",
    "    'floor ratio': 'floor_ratio',\n",
    "    'total resi~t': 'total_resident',\n",
    "    'pm25': 'pm25',\n",
    "    'pop': 'pop',\n",
    "    'light': 'light'\n",
    "}\n",
    "\n",
    "# Replace the variable names in the 'Variable' column based on the mapping\n",
    "for old_name, new_name in variable_map.items():\n",
    "    data['Variable'].replace(old_name, new_name, inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = data.merge(df, left_on='Variable', right_on='name', how='left')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "dataframe = data[['Variable', 'varlab', 'Mean', 'SD', 'by lj']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "dataframe.loc[:, 'by lj'] = dataframe['by lj'].astype(int)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Variable</th>\n",
       "      <th>varlab</th>\n",
       "      <th>Mean</th>\n",
       "      <th>SD</th>\n",
       "      <th>by lj</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>income</td>\n",
       "      <td>The income lianjia in this given district/hous...</td>\n",
       "      <td>44.44</td>\n",
       "      <td>73.85</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>lead_times</td>\n",
       "      <td>The time it takes before a deal is made.</td>\n",
       "      <td>13.59</td>\n",
       "      <td>14.56</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>price_concession</td>\n",
       "      <td>price changes (ending price - starting price) ...</td>\n",
       "      <td>-0.0367</td>\n",
       "      <td>0.0318</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>density</td>\n",
       "      <td>percentage of lianjia to all brokerages</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>broker_410</td>\n",
       "      <td>number of other brokerages within 410 meters, ...</td>\n",
       "      <td>5.362</td>\n",
       "      <td>6.871</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>watching_people</td>\n",
       "      <td>The number of people watching this listing.</td>\n",
       "      <td>17.61</td>\n",
       "      <td>29.11</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>end_price</td>\n",
       "      <td>The final agreed price.</td>\n",
       "      <td>260.5</td>\n",
       "      <td>254.9</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>non_online_effect</td>\n",
       "      <td>without online platformization influence</td>\n",
       "      <td>0.195</td>\n",
       "      <td>0.396</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>watched_times</td>\n",
       "      <td>The number of times a listing is watched.</td>\n",
       "      <td>1121</td>\n",
       "      <td>1827</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>nego_times</td>\n",
       "      <td>The number of times a negotiation was held.</td>\n",
       "      <td>4.769</td>\n",
       "      <td>7.686</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>nego_period</td>\n",
       "      <td>The period over which negotiations took place.</td>\n",
       "      <td>150.5</td>\n",
       "      <td>187.5</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>jiadian</td>\n",
       "      <td>Referring to electronic shops.</td>\n",
       "      <td>1.489</td>\n",
       "      <td>3.566</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>kind</td>\n",
       "      <td>Referring to proximity to kindergartens</td>\n",
       "      <td>8.665</td>\n",
       "      <td>6.229</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>hotel</td>\n",
       "      <td>Referring to proximity to hotels</td>\n",
       "      <td>3.211</td>\n",
       "      <td>5.287</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>shop_mall</td>\n",
       "      <td>Referring to shopping mall.</td>\n",
       "      <td>4.554</td>\n",
       "      <td>7.539</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>museum</td>\n",
       "      <td>Distance to the nearest museum.</td>\n",
       "      <td>0.617</td>\n",
       "      <td>1.533</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>old</td>\n",
       "      <td>Referring to old care systems.</td>\n",
       "      <td>0.894</td>\n",
       "      <td>1.628</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>ktv</td>\n",
       "      <td>Referring to KTV and some entertainment venues.</td>\n",
       "      <td>5.179</td>\n",
       "      <td>7.853</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>mid</td>\n",
       "      <td>Referring to middle schools.</td>\n",
       "      <td>2.059</td>\n",
       "      <td>2.329</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>prim</td>\n",
       "      <td>Referring to primary schools.</td>\n",
       "      <td>2.812</td>\n",
       "      <td>2.846</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>west_food</td>\n",
       "      <td>Referring to the availability of western food ...</td>\n",
       "      <td>3.880</td>\n",
       "      <td>7.709</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>super</td>\n",
       "      <td>Referring to proximity to supermarkets (measur...</td>\n",
       "      <td>3.155</td>\n",
       "      <td>3.374</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>sub</td>\n",
       "      <td>Referring to proximity to subway stations.</td>\n",
       "      <td>0.683</td>\n",
       "      <td>0.945</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>park</td>\n",
       "      <td>Referring to parks.</td>\n",
       "      <td>3.422</td>\n",
       "      <td>4.575</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>area</td>\n",
       "      <td>The area of a property.</td>\n",
       "      <td>90.82</td>\n",
       "      <td>48.57</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>bedroom</td>\n",
       "      <td>The number of bedrooms in a property.</td>\n",
       "      <td>2.338</td>\n",
       "      <td>0.816</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>toilet</td>\n",
       "      <td>The number of toilets in a property.</td>\n",
       "      <td>1.306</td>\n",
       "      <td>0.579</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>house_age</td>\n",
       "      <td>The age of the house.</td>\n",
       "      <td>18.08</td>\n",
       "      <td>11.68</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>floor_level</td>\n",
       "      <td>The level on which a particular room or apartm...</td>\n",
       "      <td>1.854</td>\n",
       "      <td>0.975</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>green_ratio</td>\n",
       "      <td>The ratio of the green space to the total plot...</td>\n",
       "      <td>0.309</td>\n",
       "      <td>0.237</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>total_building</td>\n",
       "      <td>The total number of buildings in an area.</td>\n",
       "      <td>26.88</td>\n",
       "      <td>56.66</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>total_floor_number</td>\n",
       "      <td>The number of floors in a building.</td>\n",
       "      <td>12.75</td>\n",
       "      <td>8.454</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>living_room</td>\n",
       "      <td>The number of living rooms in a property.</td>\n",
       "      <td>1.445</td>\n",
       "      <td>0.504</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>33</th>\n",
       "      <td>elevator_ratio</td>\n",
       "      <td>The ratio of elevators to the total number of ...</td>\n",
       "      <td>0.453</td>\n",
       "      <td>0.413</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>34</th>\n",
       "      <td>kitchen</td>\n",
       "      <td>The number of kitchens in a property.</td>\n",
       "      <td>0.983</td>\n",
       "      <td>0.150</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>35</th>\n",
       "      <td>floor_ratio</td>\n",
       "      <td>The ratio of the floor area to the total plot ...</td>\n",
       "      <td>4.942</td>\n",
       "      <td>329.1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36</th>\n",
       "      <td>total_resident</td>\n",
       "      <td>The total number of residents in an area.</td>\n",
       "      <td>995.8</td>\n",
       "      <td>1079</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>37</th>\n",
       "      <td>pm25</td>\n",
       "      <td>Air quality measure.</td>\n",
       "      <td>44.08</td>\n",
       "      <td>13.29</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>38</th>\n",
       "      <td>pop</td>\n",
       "      <td>Population density.</td>\n",
       "      <td>15506</td>\n",
       "      <td>16336</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>light</td>\n",
       "      <td>Night time lights.</td>\n",
       "      <td>32.62</td>\n",
       "      <td>13.59</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "              Variable                                             varlab  \\\n",
       "0               income  The income lianjia in this given district/hous...   \n",
       "1           lead_times           The time it takes before a deal is made.   \n",
       "2     price_concession  price changes (ending price - starting price) ...   \n",
       "3              density            percentage of lianjia to all brokerages   \n",
       "4           broker_410  number of other brokerages within 410 meters, ...   \n",
       "5      watching_people        The number of people watching this listing.   \n",
       "6            end_price                            The final agreed price.   \n",
       "7    non_online_effect           without online platformization influence   \n",
       "8        watched_times          The number of times a listing is watched.   \n",
       "9           nego_times        The number of times a negotiation was held.   \n",
       "10         nego_period     The period over which negotiations took place.   \n",
       "11             jiadian                     Referring to electronic shops.   \n",
       "12                kind            Referring to proximity to kindergartens   \n",
       "13               hotel                   Referring to proximity to hotels   \n",
       "14           shop_mall                        Referring to shopping mall.   \n",
       "15              museum                    Distance to the nearest museum.   \n",
       "16                 old                     Referring to old care systems.   \n",
       "17                 ktv    Referring to KTV and some entertainment venues.   \n",
       "18                 mid                       Referring to middle schools.   \n",
       "19                prim                      Referring to primary schools.   \n",
       "20           west_food  Referring to the availability of western food ...   \n",
       "21               super  Referring to proximity to supermarkets (measur...   \n",
       "22                 sub         Referring to proximity to subway stations.   \n",
       "23                park                                Referring to parks.   \n",
       "24                area                            The area of a property.   \n",
       "25             bedroom              The number of bedrooms in a property.   \n",
       "26              toilet               The number of toilets in a property.   \n",
       "27           house_age                              The age of the house.   \n",
       "28         floor_level  The level on which a particular room or apartm...   \n",
       "29         green_ratio  The ratio of the green space to the total plot...   \n",
       "30      total_building          The total number of buildings in an area.   \n",
       "31  total_floor_number                The number of floors in a building.   \n",
       "32         living_room          The number of living rooms in a property.   \n",
       "33      elevator_ratio  The ratio of elevators to the total number of ...   \n",
       "34             kitchen              The number of kitchens in a property.   \n",
       "35         floor_ratio  The ratio of the floor area to the total plot ...   \n",
       "36      total_resident          The total number of residents in an area.   \n",
       "37                pm25                               Air quality measure.   \n",
       "38                 pop                                Population density.   \n",
       "39               light                                 Night time lights.   \n",
       "\n",
       "       Mean      SD by lj  \n",
       "0     44.44   73.85     0  \n",
       "1     13.59   14.56     0  \n",
       "2   -0.0367  0.0318     0  \n",
       "3         0       0     0  \n",
       "4     5.362   6.871     0  \n",
       "5     17.61   29.11     0  \n",
       "6     260.5   254.9     0  \n",
       "7     0.195   0.396     0  \n",
       "8      1121    1827     0  \n",
       "9     4.769   7.686     0  \n",
       "10    150.5   187.5     0  \n",
       "11    1.489   3.566     0  \n",
       "12    8.665   6.229     0  \n",
       "13    3.211   5.287     0  \n",
       "14    4.554   7.539     0  \n",
       "15    0.617   1.533     0  \n",
       "16    0.894   1.628     0  \n",
       "17    5.179   7.853     0  \n",
       "18    2.059   2.329     0  \n",
       "19    2.812   2.846     0  \n",
       "20    3.880   7.709     0  \n",
       "21    3.155   3.374     0  \n",
       "22    0.683   0.945     0  \n",
       "23    3.422   4.575     0  \n",
       "24    90.82   48.57     0  \n",
       "25    2.338   0.816     0  \n",
       "26    1.306   0.579     0  \n",
       "27    18.08   11.68     0  \n",
       "28    1.854   0.975     0  \n",
       "29    0.309   0.237     0  \n",
       "30    26.88   56.66     0  \n",
       "31    12.75   8.454     0  \n",
       "32    1.445   0.504     0  \n",
       "33    0.453   0.413     0  \n",
       "34    0.983   0.150     0  \n",
       "35    4.942   329.1     0  \n",
       "36    995.8    1079     0  \n",
       "37    44.08   13.29     0  \n",
       "38    15506   16336     0  \n",
       "39    32.62   13.59     0  "
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dataframe.head(40)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_abc_0 = dataframe[dataframe['by lj'] == 0]\n",
    "df_abc_1 = dataframe[dataframe['by lj'] == 1][['varlab', 'Mean', 'SD']].reset_index(drop=True)\n",
    "\n",
    "df_abc_1.rename(columns={'Mean': 'Mean with lianjia', 'SD': 'SD with lianjia'}, inplace=True)\n",
    "\n",
    "result_df = pd.merge(df_abc_0, df_abc_1, on='varlab', how='left')\n",
    "result_df.rename(columns={'Mean': 'Mean without lianjia', 'SD': 'SD without lianjia'}, inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "result_df.drop(columns = ['by lj'], inplace = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Variable</th>\n",
       "      <th>varlab</th>\n",
       "      <th>Mean without lianjia</th>\n",
       "      <th>SD without lianjia</th>\n",
       "      <th>Mean with lianjia</th>\n",
       "      <th>SD with lianjia</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>income</td>\n",
       "      <td>The income lianjia in this given district/hous...</td>\n",
       "      <td>44.44</td>\n",
       "      <td>73.85</td>\n",
       "      <td>77.68</td>\n",
       "      <td>117.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>lead_times</td>\n",
       "      <td>The time it takes before a deal is made.</td>\n",
       "      <td>13.59</td>\n",
       "      <td>14.56</td>\n",
       "      <td>17.09</td>\n",
       "      <td>17.50</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>price_concession</td>\n",
       "      <td>price changes (ending price - starting price) ...</td>\n",
       "      <td>-0.0367</td>\n",
       "      <td>0.0318</td>\n",
       "      <td>-0.0351</td>\n",
       "      <td>0.0294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>density</td>\n",
       "      <td>percentage of lianjia to all brokerages</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.206</td>\n",
       "      <td>0.166</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>broker_410</td>\n",
       "      <td>number of other brokerages within 410 meters, ...</td>\n",
       "      <td>5.362</td>\n",
       "      <td>6.871</td>\n",
       "      <td>12.66</td>\n",
       "      <td>8.410</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>watching_people</td>\n",
       "      <td>The number of people watching this listing.</td>\n",
       "      <td>17.61</td>\n",
       "      <td>29.11</td>\n",
       "      <td>20.29</td>\n",
       "      <td>29.40</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>end_price</td>\n",
       "      <td>The final agreed price.</td>\n",
       "      <td>260.5</td>\n",
       "      <td>254.9</td>\n",
       "      <td>351.9</td>\n",
       "      <td>292.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>non_online_effect</td>\n",
       "      <td>without online platformization influence</td>\n",
       "      <td>0.195</td>\n",
       "      <td>0.396</td>\n",
       "      <td>0.233</td>\n",
       "      <td>0.423</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>watched_times</td>\n",
       "      <td>The number of times a listing is watched.</td>\n",
       "      <td>1121</td>\n",
       "      <td>1827</td>\n",
       "      <td>1233</td>\n",
       "      <td>1969</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>nego_times</td>\n",
       "      <td>The number of times a negotiation was held.</td>\n",
       "      <td>4.769</td>\n",
       "      <td>7.686</td>\n",
       "      <td>5.683</td>\n",
       "      <td>10.78</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>nego_period</td>\n",
       "      <td>The period over which negotiations took place.</td>\n",
       "      <td>150.5</td>\n",
       "      <td>187.5</td>\n",
       "      <td>166.6</td>\n",
       "      <td>239.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>jiadian</td>\n",
       "      <td>Referring to electronic shops.</td>\n",
       "      <td>1.489</td>\n",
       "      <td>3.566</td>\n",
       "      <td>1.942</td>\n",
       "      <td>4.365</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>kind</td>\n",
       "      <td>Referring to proximity to kindergartens</td>\n",
       "      <td>8.665</td>\n",
       "      <td>6.229</td>\n",
       "      <td>11.76</td>\n",
       "      <td>6.081</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>hotel</td>\n",
       "      <td>Referring to proximity to hotels</td>\n",
       "      <td>3.211</td>\n",
       "      <td>5.287</td>\n",
       "      <td>5.428</td>\n",
       "      <td>6.315</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>shop_mall</td>\n",
       "      <td>Referring to shopping mall.</td>\n",
       "      <td>4.554</td>\n",
       "      <td>7.539</td>\n",
       "      <td>6.698</td>\n",
       "      <td>8.489</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>museum</td>\n",
       "      <td>Distance to the nearest museum.</td>\n",
       "      <td>0.617</td>\n",
       "      <td>1.533</td>\n",
       "      <td>1.023</td>\n",
       "      <td>1.869</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>old</td>\n",
       "      <td>Referring to old care systems.</td>\n",
       "      <td>0.894</td>\n",
       "      <td>1.628</td>\n",
       "      <td>1.339</td>\n",
       "      <td>1.950</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>ktv</td>\n",
       "      <td>Referring to KTV and some entertainment venues.</td>\n",
       "      <td>5.179</td>\n",
       "      <td>7.853</td>\n",
       "      <td>7.305</td>\n",
       "      <td>7.759</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>mid</td>\n",
       "      <td>Referring to middle schools.</td>\n",
       "      <td>2.059</td>\n",
       "      <td>2.329</td>\n",
       "      <td>3.368</td>\n",
       "      <td>2.853</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>prim</td>\n",
       "      <td>Referring to primary schools.</td>\n",
       "      <td>2.812</td>\n",
       "      <td>2.846</td>\n",
       "      <td>4.343</td>\n",
       "      <td>3.205</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>west_food</td>\n",
       "      <td>Referring to the availability of western food ...</td>\n",
       "      <td>3.880</td>\n",
       "      <td>7.709</td>\n",
       "      <td>7.317</td>\n",
       "      <td>10.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>super</td>\n",
       "      <td>Referring to proximity to supermarkets (measur...</td>\n",
       "      <td>3.155</td>\n",
       "      <td>3.374</td>\n",
       "      <td>4.499</td>\n",
       "      <td>3.686</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>sub</td>\n",
       "      <td>Referring to proximity to subway stations.</td>\n",
       "      <td>0.683</td>\n",
       "      <td>0.945</td>\n",
       "      <td>1.111</td>\n",
       "      <td>1.099</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>park</td>\n",
       "      <td>Referring to parks.</td>\n",
       "      <td>3.422</td>\n",
       "      <td>4.575</td>\n",
       "      <td>4.569</td>\n",
       "      <td>3.944</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>area</td>\n",
       "      <td>The area of a property.</td>\n",
       "      <td>90.82</td>\n",
       "      <td>48.57</td>\n",
       "      <td>84.97</td>\n",
       "      <td>39.15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>bedroom</td>\n",
       "      <td>The number of bedrooms in a property.</td>\n",
       "      <td>2.338</td>\n",
       "      <td>0.816</td>\n",
       "      <td>2.202</td>\n",
       "      <td>0.730</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>toilet</td>\n",
       "      <td>The number of toilets in a property.</td>\n",
       "      <td>1.306</td>\n",
       "      <td>0.579</td>\n",
       "      <td>1.246</td>\n",
       "      <td>0.455</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>house_age</td>\n",
       "      <td>The age of the house.</td>\n",
       "      <td>18.08</td>\n",
       "      <td>11.68</td>\n",
       "      <td>20.73</td>\n",
       "      <td>11.77</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>floor_level</td>\n",
       "      <td>The level on which a particular room or apartm...</td>\n",
       "      <td>1.854</td>\n",
       "      <td>0.975</td>\n",
       "      <td>1.933</td>\n",
       "      <td>0.931</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>green_ratio</td>\n",
       "      <td>The ratio of the green space to the total plot...</td>\n",
       "      <td>0.309</td>\n",
       "      <td>0.237</td>\n",
       "      <td>0.300</td>\n",
       "      <td>0.107</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>total_building</td>\n",
       "      <td>The total number of buildings in an area.</td>\n",
       "      <td>26.88</td>\n",
       "      <td>56.66</td>\n",
       "      <td>20.51</td>\n",
       "      <td>50.54</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>total_floor_number</td>\n",
       "      <td>The number of floors in a building.</td>\n",
       "      <td>12.75</td>\n",
       "      <td>8.454</td>\n",
       "      <td>12.97</td>\n",
       "      <td>8.485</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>living_room</td>\n",
       "      <td>The number of living rooms in a property.</td>\n",
       "      <td>1.445</td>\n",
       "      <td>0.504</td>\n",
       "      <td>1.341</td>\n",
       "      <td>0.492</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>33</th>\n",
       "      <td>elevator_ratio</td>\n",
       "      <td>The ratio of elevators to the total number of ...</td>\n",
       "      <td>0.453</td>\n",
       "      <td>0.413</td>\n",
       "      <td>0.408</td>\n",
       "      <td>0.279</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>34</th>\n",
       "      <td>kitchen</td>\n",
       "      <td>The number of kitchens in a property.</td>\n",
       "      <td>0.983</td>\n",
       "      <td>0.150</td>\n",
       "      <td>0.983</td>\n",
       "      <td>0.125</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>35</th>\n",
       "      <td>floor_ratio</td>\n",
       "      <td>The ratio of the floor area to the total plot ...</td>\n",
       "      <td>4.942</td>\n",
       "      <td>329.1</td>\n",
       "      <td>2.702</td>\n",
       "      <td>9.385</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36</th>\n",
       "      <td>total_resident</td>\n",
       "      <td>The total number of residents in an area.</td>\n",
       "      <td>995.8</td>\n",
       "      <td>1079</td>\n",
       "      <td>901.8</td>\n",
       "      <td>956.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>37</th>\n",
       "      <td>pm25</td>\n",
       "      <td>Air quality measure.</td>\n",
       "      <td>44.08</td>\n",
       "      <td>13.29</td>\n",
       "      <td>45.74</td>\n",
       "      <td>13.89</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>38</th>\n",
       "      <td>pop</td>\n",
       "      <td>Population density.</td>\n",
       "      <td>15506</td>\n",
       "      <td>16336</td>\n",
       "      <td>24634</td>\n",
       "      <td>18866</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>light</td>\n",
       "      <td>Night time lights.</td>\n",
       "      <td>32.62</td>\n",
       "      <td>13.59</td>\n",
       "      <td>38.41</td>\n",
       "      <td>11.92</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "              Variable                                             varlab  \\\n",
       "0               income  The income lianjia in this given district/hous...   \n",
       "1           lead_times           The time it takes before a deal is made.   \n",
       "2     price_concession  price changes (ending price - starting price) ...   \n",
       "3              density            percentage of lianjia to all brokerages   \n",
       "4           broker_410  number of other brokerages within 410 meters, ...   \n",
       "5      watching_people        The number of people watching this listing.   \n",
       "6            end_price                            The final agreed price.   \n",
       "7    non_online_effect           without online platformization influence   \n",
       "8        watched_times          The number of times a listing is watched.   \n",
       "9           nego_times        The number of times a negotiation was held.   \n",
       "10         nego_period     The period over which negotiations took place.   \n",
       "11             jiadian                     Referring to electronic shops.   \n",
       "12                kind            Referring to proximity to kindergartens   \n",
       "13               hotel                   Referring to proximity to hotels   \n",
       "14           shop_mall                        Referring to shopping mall.   \n",
       "15              museum                    Distance to the nearest museum.   \n",
       "16                 old                     Referring to old care systems.   \n",
       "17                 ktv    Referring to KTV and some entertainment venues.   \n",
       "18                 mid                       Referring to middle schools.   \n",
       "19                prim                      Referring to primary schools.   \n",
       "20           west_food  Referring to the availability of western food ...   \n",
       "21               super  Referring to proximity to supermarkets (measur...   \n",
       "22                 sub         Referring to proximity to subway stations.   \n",
       "23                park                                Referring to parks.   \n",
       "24                area                            The area of a property.   \n",
       "25             bedroom              The number of bedrooms in a property.   \n",
       "26              toilet               The number of toilets in a property.   \n",
       "27           house_age                              The age of the house.   \n",
       "28         floor_level  The level on which a particular room or apartm...   \n",
       "29         green_ratio  The ratio of the green space to the total plot...   \n",
       "30      total_building          The total number of buildings in an area.   \n",
       "31  total_floor_number                The number of floors in a building.   \n",
       "32         living_room          The number of living rooms in a property.   \n",
       "33      elevator_ratio  The ratio of elevators to the total number of ...   \n",
       "34             kitchen              The number of kitchens in a property.   \n",
       "35         floor_ratio  The ratio of the floor area to the total plot ...   \n",
       "36      total_resident          The total number of residents in an area.   \n",
       "37                pm25                               Air quality measure.   \n",
       "38                 pop                                Population density.   \n",
       "39               light                                 Night time lights.   \n",
       "\n",
       "   Mean without lianjia SD without lianjia Mean with lianjia SD with lianjia  \n",
       "0                 44.44              73.85             77.68           117.3  \n",
       "1                 13.59              14.56             17.09           17.50  \n",
       "2               -0.0367             0.0318           -0.0351          0.0294  \n",
       "3                     0                  0             0.206           0.166  \n",
       "4                 5.362              6.871             12.66           8.410  \n",
       "5                 17.61              29.11             20.29           29.40  \n",
       "6                 260.5              254.9             351.9           292.1  \n",
       "7                 0.195              0.396             0.233           0.423  \n",
       "8                  1121               1827              1233            1969  \n",
       "9                 4.769              7.686             5.683           10.78  \n",
       "10                150.5              187.5             166.6           239.1  \n",
       "11                1.489              3.566             1.942           4.365  \n",
       "12                8.665              6.229             11.76           6.081  \n",
       "13                3.211              5.287             5.428           6.315  \n",
       "14                4.554              7.539             6.698           8.489  \n",
       "15                0.617              1.533             1.023           1.869  \n",
       "16                0.894              1.628             1.339           1.950  \n",
       "17                5.179              7.853             7.305           7.759  \n",
       "18                2.059              2.329             3.368           2.853  \n",
       "19                2.812              2.846             4.343           3.205  \n",
       "20                3.880              7.709             7.317           10.02  \n",
       "21                3.155              3.374             4.499           3.686  \n",
       "22                0.683              0.945             1.111           1.099  \n",
       "23                3.422              4.575             4.569           3.944  \n",
       "24                90.82              48.57             84.97           39.15  \n",
       "25                2.338              0.816             2.202           0.730  \n",
       "26                1.306              0.579             1.246           0.455  \n",
       "27                18.08              11.68             20.73           11.77  \n",
       "28                1.854              0.975             1.933           0.931  \n",
       "29                0.309              0.237             0.300           0.107  \n",
       "30                26.88              56.66             20.51           50.54  \n",
       "31                12.75              8.454             12.97           8.485  \n",
       "32                1.445              0.504             1.341           0.492  \n",
       "33                0.453              0.413             0.408           0.279  \n",
       "34                0.983              0.150             0.983           0.125  \n",
       "35                4.942              329.1             2.702           9.385  \n",
       "36                995.8               1079             901.8           956.5  \n",
       "37                44.08              13.29             45.74           13.89  \n",
       "38                15506              16336             24634           18866  \n",
       "39                32.62              13.59             38.41           11.92  "
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "result_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "difference = pd.read_stata('../ttest_with_result.dta')\n",
    "\n",
    "difference.columns = difference.iloc[1]\n",
    "# Drop the first row\n",
    "difference = difference.drop(0).reset_index(drop=True)\n",
    "difference = difference.drop(0).reset_index(drop=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['income', 'lead times', 'price co~n', 'density', 'end price',\n",
       "       'broker 410', 'watching~e', 'non onli~t', 'watched ~s',\n",
       "       'nego times', 'nego per~d', 'jiadian', 'kind', 'hotel',\n",
       "       'shop mall', 'museum', 'old', 'ktv', 'mid', 'prim', 'west food',\n",
       "       'super', 'sub', 'park', 'area', 'bedroom', 'toilet', 'house age',\n",
       "       'floor le~l', 'green ra~o', 'total bu~g', 'total fl~r',\n",
       "       'living r~m', 'elevator~o', 'kitchen', 'floor ra~o', 'total re~t',\n",
       "       'pm25', 'pop', 'light'], dtype=object)"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "difference['Variables'].unique()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "variable_map = {\n",
    "    'income': 'income',\n",
    "    'lead times': 'lead_times',\n",
    "    'price co~n': 'price_concession',\n",
    "    'density': 'density',\n",
    "    'broker 410': 'broker_410',\n",
    "    'watching~e': 'watching_people',\n",
    "    'end price': 'end_price',\n",
    "    'non onli~t': 'non_online_effect',\n",
    "    'watched ~s': 'watched_times',\n",
    "    'nego times': 'nego_times',\n",
    "    'nego per~d': 'nego_period',\n",
    "    'jiadian': 'jiadian',\n",
    "    'kind': 'kind',\n",
    "    'hotel': 'hotel',\n",
    "    'shop mall': 'shop_mall',\n",
    "    'museum': 'museum',\n",
    "    'old': 'old',\n",
    "    'ktv': 'ktv',\n",
    "    'mid': 'mid',\n",
    "    'prim': 'prim',\n",
    "    'west food': 'west_food',\n",
    "    'super': 'super',\n",
    "    'sub': 'sub',\n",
    "    'park': 'park',\n",
    "    'area': 'area',\n",
    "    'bedroom': 'bedroom',\n",
    "    'toilet': 'toilet',\n",
    "    'house age': 'house_age',\n",
    "    'floor le~l': 'floor_level',\n",
    "    'green ra~o': 'green_ratio',\n",
    "    'total bu~g': 'total_building',\n",
    "    'total fl~r': 'total_floor_number',\n",
    "    'living r~m': 'living_room',\n",
    "    'elevator~o': 'elevator_ratio',\n",
    "    'kitchen': 'kitchen',\n",
    "    'floor ra~o': 'floor_ratio',\n",
    "    'total re~t': 'total_resident',\n",
    "    'pm25': 'pm25',\n",
    "    'pop': 'pop',\n",
    "    'light': 'light'\n",
    "}\n",
    "# Replace the variable names in the 'Variable' column based on the mapping\n",
    "for old_name, new_name in variable_map.items():\n",
    "    difference['Variables'].replace(old_name, new_name, inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "diff_data = difference[['Variables', 'MeanDiff', 't-Value']]\n",
    "result_data = pd.merge(result_df, diff_data, left_on='Variable', right_on='Variables', how='left')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "result_data['Variables'].isnull().sum()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "result_data.rename(columns={'varlab': 'Label'}, inplace = True)\n",
    "result_data.rename(columns={'Variable': 'Name'}, inplace = True)\n",
    "result_data['Difference'] = result_data['MeanDiff'] + ' (' + result_data['t-Value'] + ')'\n",
    "result_data = result_data[['Name', 'Mean without lianjia', 'SD without lianjia',\t'Mean with lianjia',\t'SD with lianjia', 'Difference']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "result_data.reset_index(drop = True, inplace = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "result_data['Name'] = result_data['Name'].str.replace('_', '\\\\_', regex=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "variable_map = {\n",
    "    'income': 'income',\n",
    "    'lead times': 'lead_times',\n",
    "    'price co~n': 'price_concession',\n",
    "    'density': 'density',\n",
    "    'broker 410': 'broker_410',\n",
    "    'watching~e': 'watching_people',\n",
    "    'end price': 'end_price',\n",
    "    'non onli~t': 'non_online_effect',\n",
    "    'watched ~s': 'watched_times',\n",
    "    'nego times': 'nego_times',\n",
    "    'nego per~d': 'nego_period',\n",
    "    'jiadian': 'jiadian',\n",
    "    'kind': 'kind',\n",
    "    'hotel': 'hotel',\n",
    "    'shop mall': 'shop_mall',\n",
    "    'museum': 'museum',\n",
    "    'old': 'old',\n",
    "    'ktv': 'ktv',\n",
    "    'mid': 'mid',\n",
    "    'prim': 'prim',\n",
    "    'west food': 'west_food',\n",
    "    'super': 'super',\n",
    "    'sub': 'sub',\n",
    "    'park': 'park',\n",
    "    'area': 'area',\n",
    "    'bedroom': 'bedroom',\n",
    "    'toilet': 'toilet',\n",
    "    'house age': 'house_age',\n",
    "    'floor le~l': 'floor_level',\n",
    "    'green ra~o': 'green_ratio',\n",
    "    'total bu~g': 'total_building',\n",
    "    'total fl~r': 'total_floor_number',\n",
    "    'living r~m': 'living_room',\n",
    "    'elevator~o': 'elevator_ratio',\n",
    "    'kitchen': 'kitchen',\n",
    "    'floor ra~o': 'floor_ratio',\n",
    "    'total re~t': 'total_resident',\n",
    "    'pm25': 'pm25',\n",
    "    'pop': 'pop',\n",
    "    'light': 'light'\n",
    "}\n",
    "# Replace the variable names in the 'Variable' column based on the mapping\n",
    "for old_name, new_name in variable_map.items():\n",
    "    difference['Variables'].replace(old_name, new_name, inplace=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## rank the results by the corresponding name"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "latex_table  = result_data.to_latex(index=False, escape=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "# now we need to add some panel lines to make it compatible with the paper\n",
    "lines = latex_table.split('\\n')\n",
    "new_line1 = '\\\\multicolumn{6}{l}{\\\\textbf{Panel 1: }Transaction property} \\\\\\\\'\n",
    "new_line2 = '\\\\multicolumn{6}{l}{\\\\textbf{Panel 2: }Brokerage property} \\\\\\\\'\n",
    "new_line3 = '\\\\multicolumn{6}{l}{\\\\textbf{Panel 3: }Hedonic information property} \\\\\\\\'\n",
    "new_line4 = '\\\\multicolumn{6}{l}{\\\\textbf{Panel 4: }House property} \\\\\\\\'\n",
    "new_line5 = '\\\\multicolumn{6}{l}{\\\\textbf{Panel 5: }Regional property} \\\\\\\\'\n",
    "# Find the index of the line containing \"price_concession\"\n",
    "first_time = True\n",
    "for i, line in enumerate(lines):\n",
    "    if '\\midrule' in line and first_time == True:\n",
    "        # Insert the new line after the found line\n",
    "        lines.insert(i + 1, new_line1)\n",
    "        first_time = False\n",
    "    if 'price\\_concession' in line:\n",
    "        # Insert the new line after the found line\n",
    "        lines.insert(i + 1, new_line2)\n",
    "    if 'nego\\_period' in line:\n",
    "        # Insert the new line after the found line\n",
    "        lines.insert(i + 1, new_line3)\n",
    "    if 'park' in line:\n",
    "        # Insert the new line after the found line\n",
    "        lines.insert(i + 1, new_line4)\n",
    "    if 'floor\\_ratio' in line:\n",
    "        # Insert the new line after the found line\n",
    "        lines.insert(i + 1, new_line5)\n",
    "# Join the lines back into a single string\n",
    "modified_latex_table = '\\n'.join(lines)\n",
    "\n",
    "# print(modified_latex_table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tabular}{llllll}\n",
      "\\toprule\n",
      "Name & Mean without lianjia & SD without lianjia & Mean with lianjia & SD with lianjia & Difference \\\\\n",
      "\\midrule\n",
      "\\multicolumn{6}{l}{\\textbf{Panel 1: }Transaction property} \\\\\n",
      "income & 44.44 & 73.85 & 77.68 & 117.3 & -33.24 (-76.638***) \\\\\n",
      "lead\\_times & 13.59 & 14.56 & 17.09 & 17.50 & -3.501 (-49.823***) \\\\\n",
      "price\\_concession & -0.0367 & 0.0318 & -0.0351 & 0.0294 & -0.00200 (-12.088***) \\\\\n",
      "\\multicolumn{6}{l}{\\textbf{Panel 2: }brokerage property} \\\\\n",
      "density & 0 & 0 & 0.206 & 0.166 & -0.206 (-384.429***) \\\\\n",
      "broker\\_410 & 5.362 & 6.871 & 12.66 & 8.410 & -7.300 (-217.614***) \\\\\n",
      "watching\\_people & 17.61 & 29.11 & 20.29 & 29.40 & -2.682 (-21.214***) \\\\\n",
      "end\\_price & 260.5 & 254.9 & 351.9 & 292.1 & -91.48 (-76.662***) \\\\\n",
      "non\\_online\\_effect & 0.195 & 0.396 & 0.233 & 0.423 & -0.0380 (-21.384***) \\\\\n",
      "watched\\_times & 1121 & 1827 & 1233 & 1969 & -112.4 (-13.636***) \\\\\n",
      "nego\\_times & 4.769 & 7.686 & 5.683 & 10.78 & -0.914 (-22.178***) \\\\\n",
      "nego\\_period & 150.5 & 187.5 & 166.6 & 239.1 & -16.06 (-17.075***) \\\\\n",
      "\\multicolumn{6}{l}{\\textbf{Panel 3: }hedonic information property} \\\\\n",
      "jiadian & 1.489 & 3.566 & 1.942 & 4.365 & -0.453 (-26.004***) \\\\\n",
      "kind & 8.665 & 6.229 & 11.76 & 6.081 & -3.097 (-116.630***) \\\\\n",
      "hotel & 3.211 & 5.287 & 5.428 & 6.315 & -2.217 (-87.264***) \\\\\n",
      "shop\\_mall & 4.554 & 7.539 & 6.698 & 8.489 & -2.144 (-61.405***) \\\\\n",
      "museum & 0.617 & 1.533 & 1.023 & 1.869 & -0.406 (-54.395***) \\\\\n",
      "old & 0.894 & 1.628 & 1.339 & 1.950 & -0.446 (-56.870***) \\\\\n",
      "ktv & 5.179 & 7.853 & 7.305 & 7.759 & -2.126 (-63.096***) \\\\\n",
      "mid & 2.059 & 2.329 & 3.368 & 2.853 & -1.309 (-115.077***) \\\\\n",
      "prim & 2.812 & 2.846 & 4.343 & 3.205 & -1.531 (-116.172***) \\\\\n",
      "west\\_food & 3.880 & 7.709 & 7.317 & 10.02 & -3.437 (-87.756***) \\\\\n",
      "super & 3.155 & 3.374 & 4.499 & 3.686 & -1.344 (-87.586***) \\\\\n",
      "sub & 0.683 & 0.945 & 1.111 & 1.099 & -0.429 (-96.038***) \\\\\n",
      "park & 3.422 & 4.575 & 4.569 & 3.944 & -1.147 (-62.708***) \\\\\n",
      "\\multicolumn{6}{l}{\\textbf{Panel 4: }house property} \\\\\n",
      "area & 90.82 & 48.57 & 84.97 & 39.15 & 5.845 (31.050***) \\\\\n",
      "bedroom & 2.338 & 0.816 & 2.202 & 0.730 & 0.136 (40.958***) \\\\\n",
      "toilet & 1.306 & 0.579 & 1.246 & 0.455 & 0.0600 (26.915***) \\\\\n",
      "house\\_age & 18.08 & 11.68 & 20.73 & 11.77 & -2.651 (-52.316***) \\\\\n",
      "floor\\_level & 1.854 & 0.975 & 1.933 & 0.931 & -0.0790 (-19.324***) \\\\\n",
      "green\\_ratio & 0.309 & 0.237 & 0.300 & 0.107 & 0.00900 (12.288***) \\\\\n",
      "total\\_building & 26.88 & 56.66 & 20.51 & 50.54 & 6.371 (27.653***) \\\\\n",
      "total\\_floor\\_number & 12.75 & 8.454 & 12.97 & 8.485 & -0.221 (-6.035***) \\\\\n",
      "living\\_room & 1.445 & 0.504 & 1.341 & 0.492 & 0.104 (48.345***) \\\\\n",
      "elevator\\_ratio & 0.453 & 0.413 & 0.408 & 0.279 & 0.0450 (30.475***) \\\\\n",
      "kitchen & 0.983 & 0.150 & 0.983 & 0.125 & 0 (-0.459) \\\\\n",
      "floor\\_ratio & 4.942 & 329.1 & 2.702 & 9.385 & 2.240 (2.367**) \\\\\n",
      "\\multicolumn{6}{l}{\\textbf{Panel 5: }regional property} \\\\\n",
      "total\\_resident & 995.8 & 1079 & 901.8 & 956.5 & 93.97 (21.484***) \\\\\n",
      "pm25 & 44.08 & 13.29 & 45.74 & 13.89 & -1.664 (-28.266***) \\\\\n",
      "pop & 15506 & 16336 & 24634 & 18866 & -9100 (-118.769***) \\\\\n",
      "light & 32.62 & 13.59 & 38.41 & 11.92 & -5.782 (-105.485***) \\\\\n",
      "\\bottomrule\n",
      "\\end{tabular}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(modified_latex_table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'../result_tables/summary_statistics_district.tex'"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# File path\n",
    "file_path = '../result_tables/summary_statistics_district.tex'\n",
    "\n",
    "# Save the LaTeX table to a file\n",
    "with open(file_path, 'w') as f:\n",
    "    f.write(modified_latex_table)\n",
    "\n",
    "file_path"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Work on the Individual Data\n",
    "\n",
    "Note that the income should be dropped because it is for the neighborhood level data and we should not use this in the result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_stata('../ttest_with_result_mean_std_indi.dta')\n",
    "data.columns = data.iloc[0]\n",
    "# Drop the first row\n",
    "data = data.drop(0).reset_index(drop=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "for i in range(1, 40):\n",
    "    data.loc[i, 'SD'] = data.loc[i, 'Mean']\n",
    "    data.loc[i, 'Mean'] = data.loc[i, 'Variable']\n",
    "    data.loc[i, 'Variable'] = data.loc[i, 'by lj']\n",
    "    data.loc[i, 'by lj'] = 0\n",
    "\n",
    "    data.loc[40 + i, 'SD'] = data.loc[40 + i, 'Mean']\n",
    "    data.loc[40 + i, 'Mean'] = data.loc[40 + i, 'Variable']\n",
    "    data.loc[40 + i, 'Variable'] = data.loc[40 + i, 'by lj']\n",
    "    data.loc[40 + i, 'by lj'] = 1"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "now we merge the table with the given label"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_excel('../variable__label_correspondence.xlsx')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['income', 'lead times', 'price conc~n', 'density', 'broker 410',\n",
       "       'watching p~e', 'end price', 'non online~t', 'watched ti~s',\n",
       "       'nego times', 'nego period', 'jiadian', 'kind', 'hotel',\n",
       "       'shop mall', 'museum', 'old', 'ktv', 'mid', 'prim', 'west food',\n",
       "       'super', 'sub', 'park', 'area', 'bedroom', 'toilet', 'house age',\n",
       "       'floor level', 'green ratio', 'total buil~g', 'total floo~r',\n",
       "       'living room', 'elevator r~o', 'kitchen', 'floor ratio',\n",
       "       'total resi~t', 'pm25', 'pop', 'light'], dtype=object)"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data['Variable'].unique()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "variable_map = {\n",
    "    'income': 'income',\n",
    "    'lead times': 'lead_times',\n",
    "    'price conc~n': 'price_concession',\n",
    "    'density': 'density',\n",
    "    'broker 410': 'broker_410',\n",
    "    'watching p~e': 'watching_people',\n",
    "    'end price': 'end_price',\n",
    "    'non online~t': 'non_online_effect',\n",
    "    'watched ti~s': 'watched_times',\n",
    "    'nego times': 'nego_times',\n",
    "    'nego period': 'nego_period',\n",
    "    'jiadian': 'jiadian',\n",
    "    'kind': 'kind',\n",
    "    'hotel': 'hotel',\n",
    "    'shop mall': 'shop_mall',\n",
    "    'museum': 'museum',\n",
    "    'old': 'old',\n",
    "    'ktv': 'ktv',\n",
    "    'mid': 'mid',\n",
    "    'prim': 'prim',\n",
    "    'west food': 'west_food',\n",
    "    'super': 'super',\n",
    "    'sub': 'sub',\n",
    "    'park': 'park',\n",
    "    'area': 'area',\n",
    "    'bedroom': 'bedroom',\n",
    "    'toilet': 'toilet',\n",
    "    'house age': 'house_age',\n",
    "    'floor level': 'floor_level',\n",
    "    'green ratio': 'green_ratio',\n",
    "    'total buil~g': 'total_building',\n",
    "    'total floo~r': 'total_floor_number',\n",
    "    'living room': 'living_room',\n",
    "    'elevator r~o': 'elevator_ratio',\n",
    "    'kitchen': 'kitchen',\n",
    "    'floor ratio': 'floor_ratio',\n",
    "    'total resi~t': 'total_resident',\n",
    "    'pm25': 'pm25',\n",
    "    'pop': 'pop',\n",
    "    'light': 'light'\n",
    "}\n",
    "\n",
    "# Replace the variable names in the 'Variable' column based on the mapping\n",
    "for old_name, new_name in variable_map.items():\n",
    "    data['Variable'].replace(old_name, new_name, inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = data.merge(df, left_on='Variable', right_on='name', how='left')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "dataframe = data[['Variable', 'varlab', 'Mean', 'SD', 'by lj']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "dataframe.loc[:, 'by lj'] = dataframe['by lj'].astype(int)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Variable</th>\n",
       "      <th>varlab</th>\n",
       "      <th>Mean</th>\n",
       "      <th>SD</th>\n",
       "      <th>by lj</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>income</td>\n",
       "      <td>The income lianjia in this given district/hous...</td>\n",
       "      <td>0.493</td>\n",
       "      <td>0.656</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>lead_times</td>\n",
       "      <td>The time it takes before a deal is made.</td>\n",
       "      <td>16.83</td>\n",
       "      <td>26.13</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>price_concession</td>\n",
       "      <td>price changes (ending price - starting price) ...</td>\n",
       "      <td>-2.791</td>\n",
       "      <td>2.984</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>density</td>\n",
       "      <td>percentage of lianjia to all brokerages</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>broker_410</td>\n",
       "      <td>number of other brokerages within 410 meters, ...</td>\n",
       "      <td>4.620</td>\n",
       "      <td>6.135</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>watching_people</td>\n",
       "      <td>The number of people watching this listing.</td>\n",
       "      <td>18.49</td>\n",
       "      <td>59.53</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>end_price</td>\n",
       "      <td>The final agreed price.</td>\n",
       "      <td>229.8</td>\n",
       "      <td>197.1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>non_online_effect</td>\n",
       "      <td>without online platformization influence</td>\n",
       "      <td>0.232</td>\n",
       "      <td>0.422</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>watched_times</td>\n",
       "      <td>The number of times a listing is watched.</td>\n",
       "      <td>1128</td>\n",
       "      <td>2226</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>nego_times</td>\n",
       "      <td>The number of times a negotiation was held.</td>\n",
       "      <td>6.275</td>\n",
       "      <td>15.16</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>nego_period</td>\n",
       "      <td>The period over which negotiations took place.</td>\n",
       "      <td>139.0</td>\n",
       "      <td>197.5</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>jiadian</td>\n",
       "      <td>Referring to electronic shops.</td>\n",
       "      <td>0.299</td>\n",
       "      <td>1.492</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>kind</td>\n",
       "      <td>Referring to proximity to kindergartens</td>\n",
       "      <td>2.253</td>\n",
       "      <td>2.136</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>hotel</td>\n",
       "      <td>Referring to proximity to hotels</td>\n",
       "      <td>0.586</td>\n",
       "      <td>1.413</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>shop_mall</td>\n",
       "      <td>Referring to shopping mall.</td>\n",
       "      <td>0.896</td>\n",
       "      <td>2.355</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>museum</td>\n",
       "      <td>Distance to the nearest museum.</td>\n",
       "      <td>0.103</td>\n",
       "      <td>0.492</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>old</td>\n",
       "      <td>Referring to old care systems.</td>\n",
       "      <td>0.194</td>\n",
       "      <td>0.582</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>ktv</td>\n",
       "      <td>Referring to KTV and some entertainment venues.</td>\n",
       "      <td>1.021</td>\n",
       "      <td>2.439</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>mid</td>\n",
       "      <td>Referring to middle schools.</td>\n",
       "      <td>0.468</td>\n",
       "      <td>0.851</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>prim</td>\n",
       "      <td>Referring to primary schools.</td>\n",
       "      <td>0.666</td>\n",
       "      <td>0.996</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>west_food</td>\n",
       "      <td>Referring to the availability of western food ...</td>\n",
       "      <td>0.716</td>\n",
       "      <td>1.942</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>super</td>\n",
       "      <td>Referring to proximity to supermarkets (measur...</td>\n",
       "      <td>2.515</td>\n",
       "      <td>2.959</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>sub</td>\n",
       "      <td>Referring to proximity to subway stations.</td>\n",
       "      <td>0.143</td>\n",
       "      <td>0.365</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>park</td>\n",
       "      <td>Referring to parks.</td>\n",
       "      <td>0.671</td>\n",
       "      <td>1.319</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>area</td>\n",
       "      <td>The area of a property.</td>\n",
       "      <td>86.14</td>\n",
       "      <td>40.03</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>bedroom</td>\n",
       "      <td>The number of bedrooms in a property.</td>\n",
       "      <td>2.285</td>\n",
       "      <td>0.873</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>toilet</td>\n",
       "      <td>The number of toilets in a property.</td>\n",
       "      <td>1.261</td>\n",
       "      <td>0.554</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>house_age</td>\n",
       "      <td>The age of the house.</td>\n",
       "      <td>15.47</td>\n",
       "      <td>10.88</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>floor_level</td>\n",
       "      <td>The level on which a particular room or apartm...</td>\n",
       "      <td>1.851</td>\n",
       "      <td>0.977</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>green_ratio</td>\n",
       "      <td>The ratio of the green space to the total plot...</td>\n",
       "      <td>0.325</td>\n",
       "      <td>0.168</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>total_building</td>\n",
       "      <td>The total number of buildings in an area.</td>\n",
       "      <td>34.11</td>\n",
       "      <td>64.21</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>total_floor_number</td>\n",
       "      <td>The number of floors in a building.</td>\n",
       "      <td>15.81</td>\n",
       "      <td>9.744</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>living_room</td>\n",
       "      <td>The number of living rooms in a property.</td>\n",
       "      <td>1.436</td>\n",
       "      <td>0.574</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>33</th>\n",
       "      <td>elevator_ratio</td>\n",
       "      <td>The ratio of elevators to the total number of ...</td>\n",
       "      <td>0.430</td>\n",
       "      <td>0.376</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>34</th>\n",
       "      <td>kitchen</td>\n",
       "      <td>The number of kitchens in a property.</td>\n",
       "      <td>0.988</td>\n",
       "      <td>0.144</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>35</th>\n",
       "      <td>floor_ratio</td>\n",
       "      <td>The ratio of the floor area to the total plot ...</td>\n",
       "      <td>2.923</td>\n",
       "      <td>124.3</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36</th>\n",
       "      <td>total_resident</td>\n",
       "      <td>The total number of residents in an area.</td>\n",
       "      <td>1899</td>\n",
       "      <td>1750</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>37</th>\n",
       "      <td>pm25</td>\n",
       "      <td>Air quality measure.</td>\n",
       "      <td>45.49</td>\n",
       "      <td>13.47</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>38</th>\n",
       "      <td>pop</td>\n",
       "      <td>Population density.</td>\n",
       "      <td>12369</td>\n",
       "      <td>14407</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>light</td>\n",
       "      <td>Night time lights.</td>\n",
       "      <td>31.41</td>\n",
       "      <td>12.98</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "              Variable                                             varlab  \\\n",
       "0               income  The income lianjia in this given district/hous...   \n",
       "1           lead_times           The time it takes before a deal is made.   \n",
       "2     price_concession  price changes (ending price - starting price) ...   \n",
       "3              density            percentage of lianjia to all brokerages   \n",
       "4           broker_410  number of other brokerages within 410 meters, ...   \n",
       "5      watching_people        The number of people watching this listing.   \n",
       "6            end_price                            The final agreed price.   \n",
       "7    non_online_effect           without online platformization influence   \n",
       "8        watched_times          The number of times a listing is watched.   \n",
       "9           nego_times        The number of times a negotiation was held.   \n",
       "10         nego_period     The period over which negotiations took place.   \n",
       "11             jiadian                     Referring to electronic shops.   \n",
       "12                kind            Referring to proximity to kindergartens   \n",
       "13               hotel                   Referring to proximity to hotels   \n",
       "14           shop_mall                        Referring to shopping mall.   \n",
       "15              museum                    Distance to the nearest museum.   \n",
       "16                 old                     Referring to old care systems.   \n",
       "17                 ktv    Referring to KTV and some entertainment venues.   \n",
       "18                 mid                       Referring to middle schools.   \n",
       "19                prim                      Referring to primary schools.   \n",
       "20           west_food  Referring to the availability of western food ...   \n",
       "21               super  Referring to proximity to supermarkets (measur...   \n",
       "22                 sub         Referring to proximity to subway stations.   \n",
       "23                park                                Referring to parks.   \n",
       "24                area                            The area of a property.   \n",
       "25             bedroom              The number of bedrooms in a property.   \n",
       "26              toilet               The number of toilets in a property.   \n",
       "27           house_age                              The age of the house.   \n",
       "28         floor_level  The level on which a particular room or apartm...   \n",
       "29         green_ratio  The ratio of the green space to the total plot...   \n",
       "30      total_building          The total number of buildings in an area.   \n",
       "31  total_floor_number                The number of floors in a building.   \n",
       "32         living_room          The number of living rooms in a property.   \n",
       "33      elevator_ratio  The ratio of elevators to the total number of ...   \n",
       "34             kitchen              The number of kitchens in a property.   \n",
       "35         floor_ratio  The ratio of the floor area to the total plot ...   \n",
       "36      total_resident          The total number of residents in an area.   \n",
       "37                pm25                               Air quality measure.   \n",
       "38                 pop                                Population density.   \n",
       "39               light                                 Night time lights.   \n",
       "\n",
       "      Mean     SD by lj  \n",
       "0    0.493  0.656     0  \n",
       "1    16.83  26.13     0  \n",
       "2   -2.791  2.984     0  \n",
       "3        0      0     0  \n",
       "4    4.620  6.135     0  \n",
       "5    18.49  59.53     0  \n",
       "6    229.8  197.1     0  \n",
       "7    0.232  0.422     0  \n",
       "8     1128   2226     0  \n",
       "9    6.275  15.16     0  \n",
       "10   139.0  197.5     0  \n",
       "11   0.299  1.492     0  \n",
       "12   2.253  2.136     0  \n",
       "13   0.586  1.413     0  \n",
       "14   0.896  2.355     0  \n",
       "15   0.103  0.492     0  \n",
       "16   0.194  0.582     0  \n",
       "17   1.021  2.439     0  \n",
       "18   0.468  0.851     0  \n",
       "19   0.666  0.996     0  \n",
       "20   0.716  1.942     0  \n",
       "21   2.515  2.959     0  \n",
       "22   0.143  0.365     0  \n",
       "23   0.671  1.319     0  \n",
       "24   86.14  40.03     0  \n",
       "25   2.285  0.873     0  \n",
       "26   1.261  0.554     0  \n",
       "27   15.47  10.88     0  \n",
       "28   1.851  0.977     0  \n",
       "29   0.325  0.168     0  \n",
       "30   34.11  64.21     0  \n",
       "31   15.81  9.744     0  \n",
       "32   1.436  0.574     0  \n",
       "33   0.430  0.376     0  \n",
       "34   0.988  0.144     0  \n",
       "35   2.923  124.3     0  \n",
       "36    1899   1750     0  \n",
       "37   45.49  13.47     0  \n",
       "38   12369  14407     0  \n",
       "39   31.41  12.98     0  "
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dataframe.head(40)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_abc_0 = dataframe[dataframe['by lj'] == 0]\n",
    "df_abc_1 = dataframe[dataframe['by lj'] == 1][['varlab', 'Mean', 'SD']].reset_index(drop=True)\n",
    "\n",
    "df_abc_1.rename(columns={'Mean': 'Mean with lianjia', 'SD': 'SD with lianjia'}, inplace=True)\n",
    "\n",
    "result_df = pd.merge(df_abc_0, df_abc_1, on='varlab', how='left')\n",
    "result_df.rename(columns={'Mean': 'Mean without lianjia', 'SD': 'SD without lianjia'}, inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "result_df.drop(columns = ['by lj'], inplace = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Variable</th>\n",
       "      <th>varlab</th>\n",
       "      <th>Mean without lianjia</th>\n",
       "      <th>SD without lianjia</th>\n",
       "      <th>Mean with lianjia</th>\n",
       "      <th>SD with lianjia</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>income</td>\n",
       "      <td>The income lianjia in this given district/hous...</td>\n",
       "      <td>0.493</td>\n",
       "      <td>0.656</td>\n",
       "      <td>0.797</td>\n",
       "      <td>0.974</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>lead_times</td>\n",
       "      <td>The time it takes before a deal is made.</td>\n",
       "      <td>16.83</td>\n",
       "      <td>26.13</td>\n",
       "      <td>20.47</td>\n",
       "      <td>31.23</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>price_concession</td>\n",
       "      <td>price changes (ending price - starting price) ...</td>\n",
       "      <td>-2.791</td>\n",
       "      <td>2.984</td>\n",
       "      <td>-2.703</td>\n",
       "      <td>2.776</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>density</td>\n",
       "      <td>percentage of lianjia to all brokerages</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.235</td>\n",
       "      <td>0.182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>broker_410</td>\n",
       "      <td>number of other brokerages within 410 meters, ...</td>\n",
       "      <td>4.620</td>\n",
       "      <td>6.135</td>\n",
       "      <td>11.39</td>\n",
       "      <td>7.999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>watching_people</td>\n",
       "      <td>The number of people watching this listing.</td>\n",
       "      <td>18.49</td>\n",
       "      <td>59.53</td>\n",
       "      <td>22.13</td>\n",
       "      <td>49.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>end_price</td>\n",
       "      <td>The final agreed price.</td>\n",
       "      <td>229.8</td>\n",
       "      <td>197.1</td>\n",
       "      <td>305.3</td>\n",
       "      <td>237.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>non_online_effect</td>\n",
       "      <td>without online platformization influence</td>\n",
       "      <td>0.232</td>\n",
       "      <td>0.422</td>\n",
       "      <td>0.238</td>\n",
       "      <td>0.426</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>watched_times</td>\n",
       "      <td>The number of times a listing is watched.</td>\n",
       "      <td>1128</td>\n",
       "      <td>2226</td>\n",
       "      <td>1235</td>\n",
       "      <td>2387</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>nego_times</td>\n",
       "      <td>The number of times a negotiation was held.</td>\n",
       "      <td>6.275</td>\n",
       "      <td>15.16</td>\n",
       "      <td>6.636</td>\n",
       "      <td>17.65</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>nego_period</td>\n",
       "      <td>The period over which negotiations took place.</td>\n",
       "      <td>139.0</td>\n",
       "      <td>197.5</td>\n",
       "      <td>141.8</td>\n",
       "      <td>225.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>jiadian</td>\n",
       "      <td>Referring to electronic shops.</td>\n",
       "      <td>0.299</td>\n",
       "      <td>1.492</td>\n",
       "      <td>0.379</td>\n",
       "      <td>1.683</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>kind</td>\n",
       "      <td>Referring to proximity to kindergartens</td>\n",
       "      <td>2.253</td>\n",
       "      <td>2.136</td>\n",
       "      <td>3.347</td>\n",
       "      <td>2.421</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>hotel</td>\n",
       "      <td>Referring to proximity to hotels</td>\n",
       "      <td>0.586</td>\n",
       "      <td>1.413</td>\n",
       "      <td>1.022</td>\n",
       "      <td>1.762</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>shop_mall</td>\n",
       "      <td>Referring to shopping mall.</td>\n",
       "      <td>0.896</td>\n",
       "      <td>2.355</td>\n",
       "      <td>1.463</td>\n",
       "      <td>3.000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>museum</td>\n",
       "      <td>Distance to the nearest museum.</td>\n",
       "      <td>0.103</td>\n",
       "      <td>0.492</td>\n",
       "      <td>0.146</td>\n",
       "      <td>0.526</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>old</td>\n",
       "      <td>Referring to old care systems.</td>\n",
       "      <td>0.194</td>\n",
       "      <td>0.582</td>\n",
       "      <td>0.273</td>\n",
       "      <td>0.690</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>ktv</td>\n",
       "      <td>Referring to KTV and some entertainment venues.</td>\n",
       "      <td>1.021</td>\n",
       "      <td>2.439</td>\n",
       "      <td>1.611</td>\n",
       "      <td>2.726</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>mid</td>\n",
       "      <td>Referring to middle schools.</td>\n",
       "      <td>0.468</td>\n",
       "      <td>0.851</td>\n",
       "      <td>0.753</td>\n",
       "      <td>1.079</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>prim</td>\n",
       "      <td>Referring to primary schools.</td>\n",
       "      <td>0.666</td>\n",
       "      <td>0.996</td>\n",
       "      <td>1.034</td>\n",
       "      <td>1.146</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>west_food</td>\n",
       "      <td>Referring to the availability of western food ...</td>\n",
       "      <td>0.716</td>\n",
       "      <td>1.942</td>\n",
       "      <td>1.423</td>\n",
       "      <td>2.640</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>super</td>\n",
       "      <td>Referring to proximity to supermarkets (measur...</td>\n",
       "      <td>2.515</td>\n",
       "      <td>2.959</td>\n",
       "      <td>3.748</td>\n",
       "      <td>3.356</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>sub</td>\n",
       "      <td>Referring to proximity to subway stations.</td>\n",
       "      <td>0.143</td>\n",
       "      <td>0.365</td>\n",
       "      <td>0.247</td>\n",
       "      <td>0.461</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>park</td>\n",
       "      <td>Referring to parks.</td>\n",
       "      <td>0.671</td>\n",
       "      <td>1.319</td>\n",
       "      <td>0.916</td>\n",
       "      <td>1.292</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>area</td>\n",
       "      <td>The area of a property.</td>\n",
       "      <td>86.14</td>\n",
       "      <td>40.03</td>\n",
       "      <td>81.62</td>\n",
       "      <td>36.37</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>bedroom</td>\n",
       "      <td>The number of bedrooms in a property.</td>\n",
       "      <td>2.285</td>\n",
       "      <td>0.873</td>\n",
       "      <td>2.145</td>\n",
       "      <td>0.854</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>toilet</td>\n",
       "      <td>The number of toilets in a property.</td>\n",
       "      <td>1.261</td>\n",
       "      <td>0.554</td>\n",
       "      <td>1.222</td>\n",
       "      <td>0.481</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>house_age</td>\n",
       "      <td>The age of the house.</td>\n",
       "      <td>15.47</td>\n",
       "      <td>10.88</td>\n",
       "      <td>18.36</td>\n",
       "      <td>11.45</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>floor_level</td>\n",
       "      <td>The level on which a particular room or apartm...</td>\n",
       "      <td>1.851</td>\n",
       "      <td>0.977</td>\n",
       "      <td>1.890</td>\n",
       "      <td>0.959</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>green_ratio</td>\n",
       "      <td>The ratio of the green space to the total plot...</td>\n",
       "      <td>0.325</td>\n",
       "      <td>0.168</td>\n",
       "      <td>0.319</td>\n",
       "      <td>0.0942</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>total_building</td>\n",
       "      <td>The total number of buildings in an area.</td>\n",
       "      <td>34.11</td>\n",
       "      <td>64.21</td>\n",
       "      <td>30.05</td>\n",
       "      <td>67.64</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>total_floor_number</td>\n",
       "      <td>The number of floors in a building.</td>\n",
       "      <td>15.81</td>\n",
       "      <td>9.744</td>\n",
       "      <td>15.47</td>\n",
       "      <td>9.637</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>living_room</td>\n",
       "      <td>The number of living rooms in a property.</td>\n",
       "      <td>1.436</td>\n",
       "      <td>0.574</td>\n",
       "      <td>1.319</td>\n",
       "      <td>0.575</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>33</th>\n",
       "      <td>elevator_ratio</td>\n",
       "      <td>The ratio of elevators to the total number of ...</td>\n",
       "      <td>0.430</td>\n",
       "      <td>0.376</td>\n",
       "      <td>0.390</td>\n",
       "      <td>0.250</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>34</th>\n",
       "      <td>kitchen</td>\n",
       "      <td>The number of kitchens in a property.</td>\n",
       "      <td>0.988</td>\n",
       "      <td>0.144</td>\n",
       "      <td>0.988</td>\n",
       "      <td>0.136</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>35</th>\n",
       "      <td>floor_ratio</td>\n",
       "      <td>The ratio of the floor area to the total plot ...</td>\n",
       "      <td>2.923</td>\n",
       "      <td>124.3</td>\n",
       "      <td>2.738</td>\n",
       "      <td>6.971</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36</th>\n",
       "      <td>total_resident</td>\n",
       "      <td>The total number of residents in an area.</td>\n",
       "      <td>1899</td>\n",
       "      <td>1750</td>\n",
       "      <td>1903</td>\n",
       "      <td>1666</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>37</th>\n",
       "      <td>pm25</td>\n",
       "      <td>Air quality measure.</td>\n",
       "      <td>45.49</td>\n",
       "      <td>13.47</td>\n",
       "      <td>48.01</td>\n",
       "      <td>14.35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>38</th>\n",
       "      <td>pop</td>\n",
       "      <td>Population density.</td>\n",
       "      <td>12369</td>\n",
       "      <td>14407</td>\n",
       "      <td>19596</td>\n",
       "      <td>17151</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>light</td>\n",
       "      <td>Night time lights.</td>\n",
       "      <td>31.41</td>\n",
       "      <td>12.98</td>\n",
       "      <td>36.56</td>\n",
       "      <td>11.92</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "              Variable                                             varlab  \\\n",
       "0               income  The income lianjia in this given district/hous...   \n",
       "1           lead_times           The time it takes before a deal is made.   \n",
       "2     price_concession  price changes (ending price - starting price) ...   \n",
       "3              density            percentage of lianjia to all brokerages   \n",
       "4           broker_410  number of other brokerages within 410 meters, ...   \n",
       "5      watching_people        The number of people watching this listing.   \n",
       "6            end_price                            The final agreed price.   \n",
       "7    non_online_effect           without online platformization influence   \n",
       "8        watched_times          The number of times a listing is watched.   \n",
       "9           nego_times        The number of times a negotiation was held.   \n",
       "10         nego_period     The period over which negotiations took place.   \n",
       "11             jiadian                     Referring to electronic shops.   \n",
       "12                kind            Referring to proximity to kindergartens   \n",
       "13               hotel                   Referring to proximity to hotels   \n",
       "14           shop_mall                        Referring to shopping mall.   \n",
       "15              museum                    Distance to the nearest museum.   \n",
       "16                 old                     Referring to old care systems.   \n",
       "17                 ktv    Referring to KTV and some entertainment venues.   \n",
       "18                 mid                       Referring to middle schools.   \n",
       "19                prim                      Referring to primary schools.   \n",
       "20           west_food  Referring to the availability of western food ...   \n",
       "21               super  Referring to proximity to supermarkets (measur...   \n",
       "22                 sub         Referring to proximity to subway stations.   \n",
       "23                park                                Referring to parks.   \n",
       "24                area                            The area of a property.   \n",
       "25             bedroom              The number of bedrooms in a property.   \n",
       "26              toilet               The number of toilets in a property.   \n",
       "27           house_age                              The age of the house.   \n",
       "28         floor_level  The level on which a particular room or apartm...   \n",
       "29         green_ratio  The ratio of the green space to the total plot...   \n",
       "30      total_building          The total number of buildings in an area.   \n",
       "31  total_floor_number                The number of floors in a building.   \n",
       "32         living_room          The number of living rooms in a property.   \n",
       "33      elevator_ratio  The ratio of elevators to the total number of ...   \n",
       "34             kitchen              The number of kitchens in a property.   \n",
       "35         floor_ratio  The ratio of the floor area to the total plot ...   \n",
       "36      total_resident          The total number of residents in an area.   \n",
       "37                pm25                               Air quality measure.   \n",
       "38                 pop                                Population density.   \n",
       "39               light                                 Night time lights.   \n",
       "\n",
       "   Mean without lianjia SD without lianjia Mean with lianjia SD with lianjia  \n",
       "0                 0.493              0.656             0.797           0.974  \n",
       "1                 16.83              26.13             20.47           31.23  \n",
       "2                -2.791              2.984            -2.703           2.776  \n",
       "3                     0                  0             0.235           0.182  \n",
       "4                 4.620              6.135             11.39           7.999  \n",
       "5                 18.49              59.53             22.13           49.02  \n",
       "6                 229.8              197.1             305.3           237.0  \n",
       "7                 0.232              0.422             0.238           0.426  \n",
       "8                  1128               2226              1235            2387  \n",
       "9                 6.275              15.16             6.636           17.65  \n",
       "10                139.0              197.5             141.8           225.4  \n",
       "11                0.299              1.492             0.379           1.683  \n",
       "12                2.253              2.136             3.347           2.421  \n",
       "13                0.586              1.413             1.022           1.762  \n",
       "14                0.896              2.355             1.463           3.000  \n",
       "15                0.103              0.492             0.146           0.526  \n",
       "16                0.194              0.582             0.273           0.690  \n",
       "17                1.021              2.439             1.611           2.726  \n",
       "18                0.468              0.851             0.753           1.079  \n",
       "19                0.666              0.996             1.034           1.146  \n",
       "20                0.716              1.942             1.423           2.640  \n",
       "21                2.515              2.959             3.748           3.356  \n",
       "22                0.143              0.365             0.247           0.461  \n",
       "23                0.671              1.319             0.916           1.292  \n",
       "24                86.14              40.03             81.62           36.37  \n",
       "25                2.285              0.873             2.145           0.854  \n",
       "26                1.261              0.554             1.222           0.481  \n",
       "27                15.47              10.88             18.36           11.45  \n",
       "28                1.851              0.977             1.890           0.959  \n",
       "29                0.325              0.168             0.319          0.0942  \n",
       "30                34.11              64.21             30.05           67.64  \n",
       "31                15.81              9.744             15.47           9.637  \n",
       "32                1.436              0.574             1.319           0.575  \n",
       "33                0.430              0.376             0.390           0.250  \n",
       "34                0.988              0.144             0.988           0.136  \n",
       "35                2.923              124.3             2.738           6.971  \n",
       "36                 1899               1750              1903            1666  \n",
       "37                45.49              13.47             48.01           14.35  \n",
       "38                12369              14407             19596           17151  \n",
       "39                31.41              12.98             36.56           11.92  "
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "result_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "difference = pd.read_stata('../ttest_with_result_indi.dta')\n",
    "\n",
    "difference.columns = difference.iloc[1]\n",
    "# Drop the first row\n",
    "difference = difference.drop(0).reset_index(drop=True)\n",
    "difference = difference.drop(0).reset_index(drop=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['income', 'lead times', 'price co~n', 'density', 'end price',\n",
       "       'broker 410', 'watching~e', 'non onli~t', 'watched ~s',\n",
       "       'nego times', 'nego per~d', 'jiadian', 'kind', 'hotel',\n",
       "       'shop mall', 'museum', 'old', 'ktv', 'mid', 'prim', 'west food',\n",
       "       'super', 'sub', 'park', 'area', 'bedroom', 'toilet', 'house age',\n",
       "       'floor le~l', 'green ra~o', 'total bu~g', 'total fl~r',\n",
       "       'living r~m', 'elevator~o', 'kitchen', 'floor ra~o', 'total re~t',\n",
       "       'pm25', 'pop', 'light'], dtype=object)"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "difference['Variables'].unique()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "variable_map = {\n",
    "    'income': 'income',\n",
    "    'lead times': 'lead_times',\n",
    "    'price co~n': 'price_concession',\n",
    "    'density': 'density',\n",
    "    'broker 410': 'broker_410',\n",
    "    'watching~e': 'watching_people',\n",
    "    'end price': 'end_price',\n",
    "    'non onli~t': 'non_online_effect',\n",
    "    'watched ~s': 'watched_times',\n",
    "    'nego times': 'nego_times',\n",
    "    'nego per~d': 'nego_period',\n",
    "    'jiadian': 'jiadian',\n",
    "    'kind': 'kind',\n",
    "    'hotel': 'hotel',\n",
    "    'shop mall': 'shop_mall',\n",
    "    'museum': 'museum',\n",
    "    'old': 'old',\n",
    "    'ktv': 'ktv',\n",
    "    'mid': 'mid',\n",
    "    'prim': 'prim',\n",
    "    'west food': 'west_food',\n",
    "    'super': 'super',\n",
    "    'sub': 'sub',\n",
    "    'park': 'park',\n",
    "    'area': 'area',\n",
    "    'bedroom': 'bedroom',\n",
    "    'toilet': 'toilet',\n",
    "    'house age': 'house_age',\n",
    "    'floor le~l': 'floor_level',\n",
    "    'green ra~o': 'green_ratio',\n",
    "    'total bu~g': 'total_building',\n",
    "    'total fl~r': 'total_floor_number',\n",
    "    'living r~m': 'living_room',\n",
    "    'elevator~o': 'elevator_ratio',\n",
    "    'kitchen': 'kitchen',\n",
    "    'floor ra~o': 'floor_ratio',\n",
    "    'total re~t': 'total_resident',\n",
    "    'pm25': 'pm25',\n",
    "    'pop': 'pop',\n",
    "    'light': 'light'\n",
    "}\n",
    "# Replace the variable names in the 'Variable' column based on the mapping\n",
    "for old_name, new_name in variable_map.items():\n",
    "    difference['Variables'].replace(old_name, new_name, inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "diff_data = difference[['Variables', 'MeanDiff', 't-Value']]\n",
    "result_data = pd.merge(result_df, diff_data, left_on='Variable', right_on='Variables', how='left')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "result_data['Variables'].isnull().sum()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "result_data.rename(columns={'varlab': 'Label'}, inplace = True)\n",
    "result_data.rename(columns={'Variable': 'Name'}, inplace = True)\n",
    "result_data['Difference'] = result_data['MeanDiff'] + ' (' + result_data['t-Value'] + ')'\n",
    "result_data = result_data[['Name', 'Mean without lianjia', 'SD without lianjia',\t'Mean with lianjia',\t'SD with lianjia', 'Difference']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "result_data['Name'] = result_data['Name'].str.replace('_', '\\\\_', regex=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [],
   "source": [
    "result_data.reset_index(drop = True, inplace = True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## rank the results by the corresponding name"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "latex_table  = result_data.to_latex(index=False, escape=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [],
   "source": [
    "# now we need to add some panel lines to make it compatible with the paper\n",
    "lines = latex_table.split('\\n')\n",
    "new_line1 = '\\\\multicolumn{6}{l}{\\\\textbf{Panel 1: }Transaction property} \\\\\\\\'\n",
    "new_line2 = '\\\\multicolumn{6}{l}{\\\\textbf{Panel 2: }Brokerage property} \\\\\\\\'\n",
    "new_line3 = '\\\\multicolumn{6}{l}{\\\\textbf{Panel 3: }Hedonic information property} \\\\\\\\'\n",
    "new_line4 = '\\\\multicolumn{6}{l}{\\\\textbf{Panel 4: }House property} \\\\\\\\'\n",
    "new_line5 = '\\\\multicolumn{6}{l}{\\\\textbf{Panel 5: }Regional property} \\\\\\\\'\n",
    "# Find the index of the line containing \"price_concession\"\n",
    "first_time = True\n",
    "for i, line in enumerate(lines):\n",
    "    if '\\midrule' in line and first_time == True:\n",
    "        # Insert the new line after the found line\n",
    "        lines.insert(i + 1, new_line1)\n",
    "        first_time = False\n",
    "    if 'price\\_concession' in line:\n",
    "        # Insert the new line after the found line\n",
    "        lines.insert(i + 1, new_line2)\n",
    "    if 'nego\\_period' in line:\n",
    "        # Insert the new line after the found line\n",
    "        lines.insert(i + 1, new_line3)\n",
    "    if 'park' in line:\n",
    "        # Insert the new line after the found line\n",
    "        lines.insert(i + 1, new_line4)\n",
    "    if 'floor\\_ratio' in line:\n",
    "        # Insert the new line after the found line\n",
    "        lines.insert(i + 1, new_line5)\n",
    "# Join the lines back into a single string\n",
    "modified_latex_table = '\\n'.join(lines)\n",
    "\n",
    "# print(modified_latex_table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tabular}{llllll}\n",
      "\\toprule\n",
      "Name & Mean without lianjia & SD without lianjia & Mean with lianjia & SD with lianjia & Difference \\\\\n",
      "\\midrule\n",
      "\\multicolumn{6}{l}{\\textbf{Panel 1: }Transaction property} \\\\\n",
      "income & 0.493 & 0.656 & 0.797 & 0.974 & -0.304 (-226.763***) \\\\\n",
      "lead\\_times & 16.83 & 26.13 & 20.47 & 31.23 & -3.648 (-80.341***) \\\\\n",
      "price\\_concession & -2.791 & 2.984 & -2.703 & 2.776 & -0.0890 (-19.908***) \\\\\n",
      "\\multicolumn{6}{l}{\\textbf{Panel 2: }brokerage property} \\\\\n",
      "density & 0 & 0 & 0.235 & 0.182 & -0.235 (-1.1e+03***) \\\\\n",
      "broker\\_410 & 4.620 & 6.135 & 11.39 & 7.999 & -6.765 (-596.183***) \\\\\n",
      "watching\\_people & 18.49 & 59.53 & 22.13 & 49.02 & -3.647 (-44.332***) \\\\\n",
      "end\\_price & 229.8 & 197.1 & 305.3 & 237.0 & -75.50 (-219.538***) \\\\\n",
      "non\\_online\\_effect & 0.232 & 0.422 & 0.238 & 0.426 & -0.00600 (-9.241***) \\\\\n",
      "watched\\_times & 1128 & 2226 & 1235 & 2387 & -106.8 (-29.718***) \\\\\n",
      "nego\\_times & 6.275 & 15.16 & 6.636 & 17.65 & -0.361 (-13.948***) \\\\\n",
      "nego\\_period & 139.0 & 197.5 & 141.8 & 225.4 & -2.840 (-8.544***) \\\\\n",
      "\\multicolumn{6}{l}{\\textbf{Panel 3: }hedonic information property} \\\\\n",
      "jiadian & 0.299 & 1.492 & 0.379 & 1.683 & -0.0800 (-32.152***) \\\\\n",
      "kind & 2.253 & 2.136 & 3.347 & 2.421 & -1.094 (-305.752***) \\\\\n",
      "hotel & 0.586 & 1.413 & 1.022 & 1.762 & -0.436 (-172.389***) \\\\\n",
      "shop\\_mall & 0.896 & 2.355 & 1.463 & 3.000 & -0.567 (-132.449***) \\\\\n",
      "museum & 0.103 & 0.492 & 0.146 & 0.526 & -0.0430 (-53.977***) \\\\\n",
      "old & 0.194 & 0.582 & 0.273 & 0.690 & -0.0790 (-78.187***) \\\\\n",
      "ktv & 1.021 & 2.439 & 1.611 & 2.726 & -0.590 (-145.734***) \\\\\n",
      "mid & 0.468 & 0.851 & 0.753 & 1.079 & -0.285 (-184.969***) \\\\\n",
      "prim & 0.666 & 0.996 & 1.034 & 1.146 & -0.368 (-218.091***) \\\\\n",
      "west\\_food & 0.716 & 1.942 & 1.423 & 2.640 & -0.707 (-190.757***) \\\\\n",
      "super & 2.515 & 2.959 & 3.748 & 3.356 & -1.233 (-248.593***) \\\\\n",
      "sub & 0.143 & 0.365 & 0.247 & 0.461 & -0.104 (-158.165***) \\\\\n",
      "park & 0.671 & 1.319 & 0.916 & 1.292 & -0.245 (-121.784***) \\\\\n",
      "\\multicolumn{6}{l}{\\textbf{Panel 4: }house property} \\\\\n",
      "area & 86.14 & 40.03 & 81.62 & 36.37 & 4.518 (77.381***) \\\\\n",
      "bedroom & 2.285 & 0.873 & 2.145 & 0.854 & 0.140 (105.281***) \\\\\n",
      "toilet & 1.261 & 0.554 & 1.222 & 0.481 & 0.0400 (50.222***) \\\\\n",
      "house\\_age & 15.47 & 10.88 & 18.36 & 11.45 & -2.888 (-166.420***) \\\\\n",
      "floor\\_level & 1.851 & 0.977 & 1.890 & 0.959 & -0.0390 (-25.910***) \\\\\n",
      "green\\_ratio & 0.325 & 0.168 & 0.319 & 0.0942 & 0.00600 (31.022***) \\\\\n",
      "total\\_building & 34.11 & 64.21 & 30.05 & 67.64 & 4.061 (39.620***) \\\\\n",
      "total\\_floor\\_number & 15.81 & 9.744 & 15.47 & 9.637 & 0.348 (23.296***) \\\\\n",
      "living\\_room & 1.436 & 0.574 & 1.319 & 0.575 & 0.117 (131.401***) \\\\\n",
      "elevator\\_ratio & 0.430 & 0.376 & 0.390 & 0.250 & 0.0400 (84.381***) \\\\\n",
      "kitchen & 0.988 & 0.144 & 0.988 & 0.136 & 0 (0.385) \\\\\n",
      "floor\\_ratio & 2.923 & 124.3 & 2.738 & 6.971 & 0.184 (1.555) \\\\\n",
      "\\multicolumn{6}{l}{\\textbf{Panel 5: }regional property} \\\\\n",
      "total\\_resident & 1899 & 1750 & 1903 & 1666 & -4.785 (-1.824*) \\\\\n",
      "pm25 & 45.49 & 13.47 & 48.01 & 14.35 & -2.519 (-116.310***) \\\\\n",
      "pop & 12369 & 14407 & 19596 & 17151 & -7200 (-289.518***) \\\\\n",
      "light & 31.41 & 12.98 & 36.56 & 11.92 & -5.155 (-270.639***) \\\\\n",
      "\\bottomrule\n",
      "\\end{tabular}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(modified_latex_table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'../result_tables/summary_statistics_indi.tex'"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# File path\n",
    "file_path = '../result_tables/summary_statistics_indi.tex'\n",
    "\n",
    "# Save the LaTeX table to a file\n",
    "with open(file_path, 'w') as f:\n",
    "    f.write(modified_latex_table)\n",
    "\n",
    "file_path"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [],
   "source": [
    "result_df.rename(columns={'varlab': 'Label'}, inplace = True)\n",
    "result_df.rename(columns={'Variable': 'Name'}, inplace = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Xuyuan\\AppData\\Local\\Temp\\ipykernel_18620\\1737354646.py:4: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  result_df['Dimension'] = dimension\n"
     ]
    }
   ],
   "source": [
    "result_df = result_df[['Name', \"Label\"]]\n",
    "dimension = ['$10^5 \\\\times$ \\\\textyen', 'counts', '\\%', '\\% / 100', 'counts', 'counts', '\\\\textyen', 'bool indicator', 'counts', 'counts', 'days', \n",
    "             'counts', 'counts', 'counts', 'counts', 'counts', 'counts', 'counts', 'counts', 'counts', 'counts', 'counts', 'counts', 'counts', '$m^2$', 'counts', 'counts', 'years', 'categories', '\\% / 100', 'counts', 'counts', 'counts', '\\% / 100', 'counts', 'fraction', 'counts', 'mass/volume', 'people/$km^2$', 'lux']\n",
    "result_df['Dimension'] = dimension"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Xuyuan\\AppData\\Local\\Temp\\ipykernel_18620\\1218736595.py:1: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  result_df['Name'] = result_df['Name'].str.replace('_', '\\\\_', regex=False)\n"
     ]
    }
   ],
   "source": [
    "result_df['Name'] = result_df['Name'].str.replace('_', '\\\\_', regex=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [],
   "source": [
    "latex_table  = result_df.to_latex(index=False, escape=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tabular}{lll}\n",
      "\\toprule\n",
      "Name & Label & Dimension \\\\\n",
      "\\midrule\n",
      "income & The income lianjia in this given district/housing. & $10^5 \\times$ \\textyen \\\\\n",
      "lead\\_times & The time it takes before a deal is made. & counts \\\\\n",
      "price\\_concession & price changes (ending price - starting price) / starting price & \\% \\\\\n",
      "density & percentage of lianjia to all brokerages & \\% / 100 \\\\\n",
      "broker\\_410 & number of other brokerages within 410 meters, which is the cutoff of RD & counts \\\\\n",
      "watching\\_people & The number of people watching this listing. & counts \\\\\n",
      "end\\_price & The final agreed price. & \\textyen \\\\\n",
      "non\\_online\\_effect & without online platformization influence & bool indicator \\\\\n",
      "watched\\_times & The number of times a listing is watched. & counts \\\\\n",
      "nego\\_times & The number of times a negotiation was held. & counts \\\\\n",
      "nego\\_period & The period over which negotiations took place. & days \\\\\n",
      "jiadian & Referring to electronic shops. & counts \\\\\n",
      "kind & Referring to proximity to kindergartens & counts \\\\\n",
      "hotel & Referring to proximity to hotels & counts \\\\\n",
      "shop\\_mall & Referring to shopping mall. & counts \\\\\n",
      "museum & Distance to the nearest museum. & counts \\\\\n",
      "old & Referring to old care systems. & counts \\\\\n",
      "ktv & Referring to KTV and some entertainment venues. & counts \\\\\n",
      "mid & Referring to middle schools. & counts \\\\\n",
      "prim & Referring to primary schools. & counts \\\\\n",
      "west\\_food & Referring to the availability of western food nearby. & counts \\\\\n",
      "super & Referring to proximity to supermarkets (measured by number within given distance & counts \\\\\n",
      "sub & Referring to proximity to subway stations. & counts \\\\\n",
      "park & Referring to parks. & counts \\\\\n",
      "area & The area of a property. & m^2 \\\\\n",
      "bedroom & The number of bedrooms in a property. & counts \\\\\n",
      "toilet & The number of toilets in a property. & counts \\\\\n",
      "house\\_age & The age of the house. & years \\\\\n",
      "floor\\_level & The level on which a particular room or apartment is, within a building. & categories \\\\\n",
      "green\\_ratio & The ratio of the green space to the total plot area. & \\% / 100 \\\\\n",
      "total\\_building & The total number of buildings in an area. & counts \\\\\n",
      "total\\_floor\\_number & The number of floors in a building. & counts \\\\\n",
      "living\\_room & The number of living rooms in a property. & counts \\\\\n",
      "elevator\\_ratio & The ratio of elevators to the total number of floors. & \\% / 100 \\\\\n",
      "kitchen & The number of kitchens in a property. & counts \\\\\n",
      "floor\\_ratio & The ratio of the floor area to the total plot area. & fraction \\\\\n",
      "total\\_resident & The total number of residents in an area. & counts \\\\\n",
      "pm25 & Air quality measure. & mass/volume \\\\\n",
      "pop & Population density. & people/km^2 \\\\\n",
      "light & Night time lights. & lux \\\\\n",
      "\\bottomrule\n",
      "\\end{tabular}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(latex_table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'../result_tables/code_book_table.tex'"
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# File path\n",
    "file_path = '../result_tables/code_book_table.tex'\n",
    "\n",
    "# Save the LaTeX table to a file\n",
    "with open(file_path, 'w') as f:\n",
    "    f.write(latex_table)\n",
    "\n",
    "file_path"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

